Terminal semantics for codata types in intensional Martin-L\"of type theory

In this work, we study the notions of relative comonad and comodule over a relative comonad, and use these notions to give a terminal coalgebra semantics for the coinductive type families of streams and of infinite triangular matrices, respectively, in intensional Martin-L\"of type theory. Our results are mechanized in the proof assistant Coq.

==> anc/Category/Cut_NT.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  a cut operation is a natural transformation

*)

Require Import Category.RComonad.
Require Import Category.RComonadWithCut.
Require Import Theory.Category.
Require Import Theory.Isomorphism.
Require Import Theory.Functor.
Require Import Theory.NaturalTransformation.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.

Generalizable All Variables.

(** * Cut is a natural transformation **)

Section CUT_NT.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} {F : Functor 𝒞 𝒟} `{!CartesianStrongMonoidal F}
          {E : 𝒞} (T : RelativeComonadWithCut F E).


  (** ** Functor 𝑻 : 𝒞 → 𝒟 **)
  Notation 𝑻 := (Lift(T)).

  Program Definition T_Ex : Functor 𝒞 𝒟 :=
    Functor.make ⦃ F   ≔ λ A ∙ T (E × A)
                 ; map ≔ λ A B ∙ λ f ↦ T⋅cobind (T⋅extend (F⋅f ∘ T⋅counit)) ⦄.
  (** map-cong **)
  Next Obligation.
    intros f g eq_fg. now rewrite eq_fg.
  Qed.
  (** map-id **)
  Next Obligation.
    rewrite <- identity, left_id, cut_counit.
    symmetry. etransitivity.
    apply Π.cong. apply Π₂.cong; [ reflexivity |].
    symmetry. apply ∘-×.
    rewrite <- compose_assoc, iso_right, left_id. apply cobind_counit.
  Qed.
  (** map-compose **)
  Next Obligation.
    symmetry. rewrite cobind_cobind. repeat rewrite compose_assoc.
    apply Π.cong. apply Π₂.cong ; [ reflexivity |].
    rewrite ∘-×, compose_assoc, counit_cobind.
    rewrite <- compose_assoc, Fπ₁_φ_inv, π₁_compose.
    rewrite cut_counit. repeat rewrite compose_assoc.
    rewrite counit_cobind. setoid_rewrite <- compose_assoc at 2.
    now rewrite Fπ₂_φ_inv, π₂_compose, map_compose, <- compose_assoc.
  Qed.


  Notation "'𝑻(𝑬×─)'" := T_Ex (at level 0).

  Program Definition 𝑪𝒖𝒕 : NaturalTransformation 𝑻(𝑬×─) 𝑻 :=
    NaturalTransformation.make ⦃ η ≔ λ A ∙ T⋅cut ⦄.
  (** η-commutes **)
  Next Obligation.
    rewrite cut_cobind. unfold Extend. simpl. reflexivity.
  Qed.

End CUT_NT.





==> anc/Category/Diag.v <==
Require Import Category.RComod.
Require Import Category.Stream.Category.
Require Import Category.Stream.Model.
Require Import Category.TriMat.Axioms.
Require Import Category.TriMat.Model.
Require Import Theory.Category.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.

Module Diag (Import TE : Typ).

  Module Import Tri := TriMat.Model.Terminality TE.
  Module Str := Stream.Model.Terminality.

  Definition 𝒅𝒊𝒂𝒈 := Str.τ Stream.make ⦃ T ≔ 𝑻𝒓𝒊 ; tail ≔ 𝑪𝒖𝒕 ∘ 𝑹𝒆𝒔𝒕 ⦄.

End Diag.


==> anc/Category/RComod.v <==
(*

   Benedikt Ahrens and Régis Spadotti
   
   Coinitial semantics for redecoration of triangular matrices
   
   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:
  
  definition of the category of comodules over a fixed comonad towards a fixed category

*)

Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.Comodule.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＣＯＭＯＤＵＬＥＳ
  ----------------------------------------------------------------------------*)
(** * Category of Comodules **)

(** ** Category definition **)

Section Definitions.

  Context `{F : Functor 𝒞 𝒟} (T : RelativeComonad F) (ℰ : Category).

  Implicit Types (A B C D : Comodule T ℰ).

  Import Comodule.Morphism.

  Infix "⇒" := Hom.
  Infix "∘" := compose.

  Lemma left_id A B  (f : A ⇒ B) : id ∘ f ≈ f.
  Proof.
    intro x; simpl. rewrite left_id. reflexivity.
  Qed.

  Lemma right_id A B (f : A ⇒ B) : f ∘ id ≈ f.
  Proof.
    intro x; simpl. now rewrite right_id.
  Qed.

  Lemma compose_assoc A B C D (f : A ⇒ B) (g : B ⇒ C) (h : C ⇒ D) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
  Proof.
    intro x; simpl. now rewrite compose_assoc.
  Qed.

  Canonical Structure 𝑹𝑪𝒐𝒎𝒐𝒅 : Category :=
    mkCategory left_id right_id compose_assoc.

End Definitions.


==> anc/Category/RComonad.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of the category of relative comonads over a fixed functor

*)

Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＲＥＬＡＴＩＶＥ  ＣＯＭＯＮＡＤＳ
  ----------------------------------------------------------------------------*)
(** * Category of Relative comonads **)

(** ** Category definition **)

Section Definitions.

  Context `(F : Functor 𝒞 𝒟).

  Implicit Types (A B C D : RelativeComonad F).

  Import RelativeComonad.Morphism.

  Infix "⇒" := Hom.
  Infix "∘" := compose.

  Lemma left_id A B  (f : A ⇒ B) : id ∘ f ≈ f.
  Proof.
    intro x; simpl. rewrite left_id. reflexivity.
  Qed.

  Lemma right_id A B (f : A ⇒ B) : f ∘ id ≈ f.
  Proof.
    intro x; simpl. now rewrite right_id.
  Qed.

  Lemma compose_assoc A B C D (f : A ⇒ B) (g : B ⇒ C) (h : C ⇒ D) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
  Proof.
    intro x; simpl. now rewrite compose_assoc.
  Qed.

  Canonical Structure 𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅 : Category :=
    mkCategory left_id right_id compose_assoc.

End Definitions.


==> anc/Category/RComonadWithCut.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of the category of relative comonads with cut

*)

Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＲＥＬＡＴＩＶＥ  ＣＯＭＯＮＡＤＳ  ＷＩＴＨ  ＣＵＴ
  ----------------------------------------------------------------------------*)
(** * Category of Relative comonads with cut **)

(** ** Category definition **)

Section Definitions.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟}
          (F : Functor 𝒞 𝒟) (E : 𝒞) `{!CartesianStrongMonoidal F}.

  Implicit Types (A B C D : RelativeComonadWithCut F E).

  Import RelativeComonadWithCut.Morphism.

  Infix "⇒" := Hom.
  Infix "∘" := compose.

  Lemma left_id A B  (f : A ⇒ B) : id ∘ f ≈ f.
  Proof.
    intro x; simpl. rewrite left_id. reflexivity.
  Qed.

  Lemma right_id A B (f : A ⇒ B) : f ∘ id ≈ f.
  Proof.
    intro x; simpl. now rewrite right_id.
  Qed.

  Lemma compose_assoc A B C D (f : A ⇒ B) (g : B ⇒ C) (h : C ⇒ D) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
  Proof.
    intro x; simpl. now rewrite compose_assoc.
  Qed.

  Canonical Structure 𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕 : Category :=
    mkCategory left_id right_id compose_assoc.

End Definitions.


==> anc/Category/RComonad_RComonadWithCut.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of functor from rel. comonads to rel. comonads with cut

*)

Require Import Category.RComonad.
Require Import Category.RComonadWithCut.
Require Import Theory.Category.
Require Import Theory.Isomorphism.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.

Generalizable All Variables.

(** * Canonical cut **)

(*------------------------------------------------------------------------------
  -- ＣＡＮＯＮＩＣＡＬ  ＣＵＴ
  ----------------------------------------------------------------------------*)
(** ** Definition **)

Section Defs.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} (F : Functor 𝒞 𝒟) (E : 𝒞) `{!CartesianStrongMonoidal F}.

  Program Definition 𝑪𝒖𝒕 : Functor (𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅 F) (𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕 F E) :=
    Functor.make  ⦃ F    ≔ λ T ∙ RelativeComonadWithCut.make  ⦃ RelativeComonad  ≔ T
                                                              ; cut              ≔ λ A ∙ Lift(T) ⋅ π₂ ⦄
                  ; map  ≔ λ T S ∙ λ τ ↦ RelativeComonadWithCut.make ⦃ RelativeComonad-τ ≔ τ ⦄ ⦄.
  (** cut-counit **)
  Next Obligation.
    now rewrite counit_cobind.
  Qed.
  (** cobind-cobind **)
  Next Obligation.
    do 2 rewrite cobind_cobind. apply Π.cong.
    now rewrite compose_assoc, counit_cobind,
                <- compose_assoc, Fπ₂_φ_inv, π₂_compose.
  Qed.
  (** cut-cobind **)
  Next Obligation.
    now rewrite (RelativeComonad.τ_counit τ), <- compose_assoc, RelativeComonad.τ_commutes.
  Qed.
  (** map-cong **)
  Next Obligation.
    intros f g eq_fg x. auto.
  Qed.
  (** map-id **)
  Next Obligation.
    reflexivity.
  Qed.
  (** map-compose **)
  Next Obligation.
    reflexivity.
  Qed.

  Program Definition 𝑼 : Functor (𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕 F E) (𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅 F) :=
    Functor.make ⦃ F ≔ λ T ∙ T ; map ≔ λ A B ∙ λ τ ↦ τ ⦄.
  (** map-cong **)
  Next Obligation.
    repeat intro; auto.
  Qed.
  (** map-id **)
  Next Obligation.
    reflexivity.
  Qed.
  (** map-compose **)
  Next Obligation.
    reflexivity.
  Qed.

End Defs.


==> anc/Category/Setoids.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of the category of setoids

*)

Require Import Theory.Category.
Require Import Theory.Product.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＳＥＴＯＩＤＳ
  ----------------------------------------------------------------------------*)
(** * Category of Setoids **)

(** In this file, we define the category of Setoids and show that this category has binary product.

    Note that to avoid universe inconsistancies we duplicate the definition of Setoid used to define
    the type of categories. **)

(** ** Setoid category definition **)

Module Setoids.

  Structure Obj := mkObj
  { SCarrier   :>  Type
  ; SEquiv     :   SCarrier → SCarrier → Prop
  ; is_SEquiv  :   Equivalence SEquiv }.

  Arguments mkObj   {_ _} _.
  Arguments SEquiv  {_} _ _.

  Notation "'Setoids.make' ⦃ 'Carrier' ≔ c ; 'Equiv' ≔ eq ⦄" :=
    (@mkObj c eq _) (only parsing).

  Existing Instance is_SEquiv.

  Structure Morphism (A B : Obj) := mkMorphism
  { map   :>  A → B
  ; cong  :   ∀ {x y}, SEquiv x y → SEquiv (map x) (map y) }.

  Instance map_Proper : ∀ A B (f : Morphism A B), Proper (SEquiv ==> SEquiv) (map A B f).
  Proof.
    intros A B f x y eq_xy.
    now apply cong.
  Qed.

  Arguments mkMorphism  {_ _ _} _.
  Arguments map         {_ _} _ _.
  Arguments cong        {_ _} _ {_ _ _}.

  Module Morphism.

    Notation make map := (@mkMorphism _ _ map _) (only parsing).

  End Morphism.

  Program Definition Hom (A B : Obj) : Setoid :=
    Setoid.make  ⦃ Carrier  ≔ Morphism A B
                 ; Equiv    ≔ λ f g ∙ ∀ x y, SEquiv x y → SEquiv (f x) (g y) ⦄.
  (** equivalence **)
  Next Obligation.
    constructor.
    - intros f x y eq_xy. now apply cong.
    - intros f g eq_fg x y eq_xy.
      etransitivity; [ apply cong; apply eq_xy | ].
      symmetry; now apply eq_fg.
    - intros f g h eq_fg eq_gh x y eq_xy.
      etransitivity; eauto. now apply eq_gh.
  Qed.

End Setoids.

Export Setoids.

Local Infix "⇒" := Hom.

Program Definition id {A} : A ⇒ A := Setoids.Morphism.make (λ x ∙ x).

Program Definition compose {A B C} : [ B ⇒ C ⟶ A ⇒ B ⟶ A ⇒ C ] :=
  λ g f ↦₂ Setoids.Morphism.make (λ x ∙ g (f x)).
(** g-cong **)
Next Obligation.
  now do 2 apply cong.
Qed.
(** g-cong₂ **)
Next Obligation.
  intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x y eq_xy; simpl.
  now apply eq_f₁f₂, eq_g₁g₂.
Qed.

Local Infix "∘" := compose.

Lemma left_id A B (f : A ⇒ B) : id ∘ f ≈ f.
Proof.
  intros x y eq_xy; simpl; now apply cong.
Qed.

Lemma right_id A B (f : A ⇒ B) : f ∘ id ≈ f.
Proof.
  intros x y eq_xy; simpl; now apply cong.
Qed.

Lemma compose_assoc A B C D (f : A ⇒ B) (g : B ⇒ C) (h : C ⇒ D) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
Proof.
  intros x y eq_xy; simpl; now repeat apply cong.
Qed.

Canonical Structure 𝑺𝒆𝒕𝒐𝒊𝒅 : Category :=
  mkCategory left_id right_id compose_assoc.


(*------------------------------------------------------------------------------
  -- ＳＥＴＯＩＤＳ  ＨＡＶＥ  ＢＩＮＡＲＹ  ＰＲＯＤＵＣＴ
  ----------------------------------------------------------------------------*)
(** ** Setoids have binary product **)

Section Product_construction.

  Infix "∼" := SEquiv (at level 70).

  Program Definition product (A B : 𝑺𝒆𝒕𝒐𝒊𝒅) : 𝑺𝒆𝒕𝒐𝒊𝒅 :=
    Setoids.make  ⦃ Carrier  ≔ A ⟨×⟩ B
                  ; Equiv    ≔ λ S₁ S₂ ∙ fst S₁ ∼ fst S₂ ∧ snd S₁ ∼ snd S₂ ⦄.
  (** equivalence **)
  Next Obligation.
    constructor; hnf.
    - intros [a  b]; split; reflexivity.
    - intros [x y] [x' y'] [eq_xx' eq_yy']; split; now symmetry.
    - intros [x y] [x' y'] [x'' y''] [eq_xx' eq_yy'] [eq_x'x'' eq_y'y''];
      split; etransitivity; eauto.
  Qed.

  Program Definition product_mor (A B C : 𝑺𝒆𝒕𝒐𝒊𝒅) (f : C ⇒ A) (g : C ⇒ B) : C ⇒ product A B :=
    Setoids.Morphism.make (λ c ∙ (f c , g c)).
  (** -,- cong **)
  Next Obligation.
    split; now apply cong.
  Qed.

  Program Definition proj_l {A B} : product A B ⇒ A := Setoids.Morphism.make fst.

  Program Definition proj_r {A B} : product A B ⇒ B := Setoids.Morphism.make snd.

End Product_construction.


Program Instance 𝑺𝒆𝒕𝒐𝒊𝒅_BinaryProduct : BinaryProduct 𝑺𝒆𝒕𝒐𝒊𝒅 :=
  BinaryProduct.make  ⦃ Category  ≔ 𝑺𝒆𝒕𝒐𝒊𝒅
                      ; _×_       ≔ product
                      ; ⟨_,_⟩     ≔ @product_mor _ _
                      ; π₁        ≔ proj_l
                      ; π₂        ≔ proj_r ⦄.
(** Pmor-cong₂ **)
Next Obligation.
  intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x y eq_xy; simpl; split.
  - now apply eq_f₁f₂.
  - now apply eq_g₁g₂.
Qed.
(** π₁-cong **)
Next Obligation.
  now apply cong.
Qed.
(** π₂-cong **)
Next Obligation.
  now apply cong.
Qed.


==> anc/Category/Stream/Axioms.v <==
Require Import Misc.Unicode.
Require Import Theory.Notations.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＡＸＩＯＭＳ  ＦＯＲ  ＳＴＲＥＡＭＳ
  ----------------------------------------------------------------------------*)
(** * Axioms for streams **)

Module Type StreamAxioms.

  (** ** Stream type and destructors **)
  Axiom Stream : Type → Type.
  Axiom head : ∀ {A}, Stream A → A.
  Axiom tail : ∀ {A}, Stream A → Stream A.

  (** ** Corecursor on Stream and computation rules **)
  Axiom corec : ∀ {A T}, (T → A) → (T → T) → T → Stream A.
  Axiom head_corec : ∀ {A T} {hd : T → A} {tl : T → T} {t}, head (corec hd tl t) = hd t.
  Axiom tail_corec : ∀ {A T} {hd : T → A} {tl : T → T} {t}, tail (corec hd tl t) = corec hd tl (tl t).

  (** ** Equivalence relation on streams **)
  Axiom bisim : ∀ {A}, Stream A → Stream A → Prop.
  Infix "∼" := bisim (at level 70).

  (** ** Bisimulation elimination rules **)
  Axiom bisim_head : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → head s₁ = head s₂.
  Axiom bisim_tail : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → tail s₁ ∼ tail s₂.
  Notation "∼-head" := bisim_head (only parsing).
  Notation "∼-tail" := bisim_tail (only parsing).

  (** ** Coinduction principle **)
  Axiom bisim_intro : ∀ {A}
                        (R : Stream A → Stream A → Prop)
                        (R_head : ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → head s₁ = head s₂)
                        (R_tail : ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → R (tail s₁) (tail s₂)),
                        ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → s₁ ∼ s₂.

End StreamAxioms.

==> anc/Category/Stream/Category.v <==
Require Import Category.Types.
Require Import Category.Setoids.
Require Import Category.Types_Setoids.
Require Import Category.RComonad.
Require Import Category.RComod.
Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.PushforwardComodule.
Require Import Theory.Comodule.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＳＴＲＥＡＭＳ
  ----------------------------------------------------------------------------*)
(** * Category of streams **)

(** ** Object and morphism definitions **)
Module Stream.

  Structure Obj : Type := mkObj
  { T         :>  𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅 𝑬𝑸
  ; tail      :> [T] ⇒ [T] }.

  Arguments mkObj     {_ } _.
  Arguments T         _.
  Arguments tail      _.

  Notation "'Stream.make' ⦃ 'T' ≔ T ; 'tail' ≔ tail ⦄" :=
           (@mkObj T tail) (only parsing).

  Structure Morphism (T S : Obj) : Type := mkMorphism
  { τ           :> T ⇒ S
  ; τ_commutes  : ⟨τ⟩ ∘ τ⁎⋅T ≈ S ∘ ⟨τ⟩ }.

  Arguments mkMorphism  {_ _ _} _.
  Arguments τ           {_ _} _.
  Arguments τ_commutes  {_ _} _ {_ _ _ _}.

  Notation "'Stream.make' ⦃ 'τ' ≔ τ ⦄" := (@mkMorphism _ _ τ _) (only parsing).

  Program Definition Hom (T S : Obj) : Setoid :=
    Setoid.make   ⦃ Carrier  ≔ Morphism T S
                  ; Equiv    ≔ (λ g f ∙ g ≈ f) ⦄.
  (** equivalence **)
  Next Obligation.
    constructor.
    - repeat intro. now rewrite H.
    - repeat intro. symmetry; now rewrite H.
    - repeat intro; etransitivity; eauto. now apply H0.
  Qed.

End Stream.

Export Stream.

(** ** Identity and compositon definitions **)

Section Defs.

  Implicit Types (T S R U : Obj).

  Infix "⇒" := Hom.

  Program Definition id {T} : T ⇒ T :=
    Stream.make ⦃ τ ≔ id[T] ⦄.
  (** τ-cong **)
  Next Obligation.
    now rewrite H.
  Qed.

  Obligation Tactic := idtac.
  Program Definition compose {T S R} : [ S ⇒ R ⟶ T ⇒ S ⟶ T ⇒ R ] :=
    λ g f ↦₂ Stream.make ⦃ τ ≔ g ∘ f ⦄.
  (** τ-commutes **)
  Next Obligation.
    intros T S R g f.
    destruct g as [g g_commutes]. simpl in g_commutes.
    destruct f as [f f_commutes]. simpl in f_commutes. simpl.
    intros.
    rewrite H.
    etransitivity.
    eapply Setoids.cong.
    apply f_commutes.
    reflexivity.
    apply g_commutes.
    reflexivity.
  Qed.
  (** τ-proper **)
  Next Obligation.
    repeat intro.
    simpl.
    etransitivity. eapply Setoids.cong.
    eapply Setoids.cong. apply H1.
    etransitivity. eapply Setoids.cong.
    apply H0. reflexivity.
    apply H.
    reflexivity.
  Qed.

  Infix "∘" := compose.

  Lemma left_id : ∀ T S (f : T ⇒ S), id ∘ f ≈ f.
  Proof.
    intros. simpl. intros. rewrite H.
    reflexivity.
  Qed.

  Lemma right_id : ∀ T S (f : T ⇒ S), f ∘ id ≈ f.
  Proof.
    repeat intro. simpl. now rewrite H.
  Qed.

  Lemma compose_assoc T R S U (f : T ⇒ R) (g : R ⇒ S) (h : S ⇒ U) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
  Proof.
    repeat intro.
    simpl. now rewrite H.
  Qed.

  Canonical Structure 𝑺𝒕𝒓𝒆𝒂𝒎 : Category :=
    mkCategory left_id right_id compose_assoc.

End Defs.

==> anc/Category/Stream/Model.v <==
Require Import Misc.Unicode.
Require Import Theory.Notations.
Require Import Category.Stream.Axioms.
Require Import Category.Stream.Terminality.

(*------------------------------------------------------------------------------
  -- ＳＴＲＥＡＭ  ＭＯＤＥＬ  ＡＳ  Ａ  ＣＯＩＮＤＵＣＴＩＶＥ  ＴＹＰＥ
  ----------------------------------------------------------------------------*)
(** * Stream model as a coinductive type **)

Module StreamInstance : StreamAxioms.

  CoInductive Stream_ A : Type :=
    Cons : A → Stream_ A → Stream_ A.

  Arguments Cons {_} _ _.

  Notation "_∷_" := Cons.
  Notation "x ∷ xs" := (Cons x xs) (at level 60, right associativity).

  Definition Stream : Type → Type := Stream_.
  Definition head {A} : Stream A → A := λ s ∙ let '(x ∷ _) := s in x.
  Definition tail {A} : Stream A → Stream A := λ s ∙ let '(_ ∷ xs) := s in xs.

  CoFixpoint corec {A T} (hd : T → A) (tl : T → T) : T → Stream A :=
    λ t ∙ hd t ∷ corec hd tl (tl t).

  Lemma head_corec : ∀ {A T} {hd : T → A} {tl : T → T} {t}, head (corec hd tl t) = hd t.
  Proof.
    reflexivity.
  Qed.

  Lemma tail_corec : ∀ {A T} {hd : T → A} {tl : T → T} {t}, tail (corec hd tl t) = corec hd tl (tl t).
  Proof.
    reflexivity.
  Qed.

  (** Equivalence relation on streams **)
  Reserved Notation "x ∼ y" (at level 70, right associativity).

  CoInductive bisim_ {A} : Stream A → Stream A → Prop :=
  | bintro : ∀ {s₁ s₂ : Stream A}, head s₁ = head s₂ → tail s₁ ∼ tail s₂ → s₁ ∼ s₂
  where "s₁ ∼ s₂" := (@bisim_ _ s₁ s₂).

  Definition bisim {A} := @bisim_ A.

  Lemma bisim_head : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → head s₁ = head s₂.
  Proof.
    intros. now destruct H.
  Qed.
  Lemma bisim_tail : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → tail s₁ ∼ tail s₂.
  Proof.
    intros. now destruct H.
  Qed.

  Lemma bisim_intro : ∀ {A}
                        (R : Stream A → Stream A → Prop)
                        (R_head : ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → head s₁ = head s₂)
                        (R_tail : ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → R (tail s₁) (tail s₂)),
                        ∀ {s₁ s₂ : Stream A}, R s₁ s₂ → s₁ ∼ s₂.
  Proof.
    cofix Hc; constructor; intros.
    - now apply R_head.
    - eapply Hc; eauto. now apply R_tail.
  Qed.

End StreamInstance.

Module Terminality := StreamInstance <+ StreamTerminal.

==> anc/Category/Stream/Terminality.v <==
Require Import Category.Setoids.
Require Import Category.Types.
Require Import Category.Types_Setoids.
Require Import Category.RComod.
Require Import Category.RComonad.
Require Import Category.Stream.Category.
Require Import Category.Stream.Axioms.
Require Import Theory.Category.
Require Import Theory.InitialTerminal.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.PrecompositionWithProduct.
Require Import Theory.PushforwardComodule.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＳＴＲＥＡＭ  ＩＳ  ＴＥＲＭＩＮＡＬ  ＩＮ  ＳＴＲＥＡＭ
  ----------------------------------------------------------------------------*)
(** * Stream is terminal in Streams **)

(* begin hide *)
Ltac clean_hyps := repeat match goal with H : _ |- _ => clear H end.
(* end hide *)

Module StreamTerminal (Import Ax : StreamAxioms).

  (** ** -∼- is an equivalence relation **)
  Lemma bisim_refl : ∀ {A} {s : Stream A}, s ∼ s.
  Proof.
    intros. apply bisim_intro with (R := λ s₁ s₂ ∙ s₁ = s₂); [clean_hyps; intros..|auto].
    - subst; reflexivity.
    - subst; reflexivity.
  Qed.

  Lemma bisim_sym : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → s₂ ∼ s₁.
  Proof.
    intros.
    apply bisim_intro with (R := λ s₁ s₂ ∙ s₂ ∼ s₁); [clean_hyps; intros..|auto].
    - symmetry; now apply bisim_head.
    - now apply bisim_tail.
  Qed.

  Lemma bisim_trans : ∀ {A} {s₁ s₂ s₃ : Stream A}, s₁ ∼ s₂ → s₂ ∼ s₃ → s₁ ∼ s₃.
  Proof.
    intros.
    apply bisim_intro with (R := λ s₁ s₃ ∙ ∃ s₂, s₁ ∼ s₂ ∧ s₂ ∼ s₃);
    [clean_hyps; intros.. | eauto].
    - destruct H as (? & ? & ?).
      etransitivity. eapply bisim_head; eauto.
      now apply bisim_head.
    - destruct H as (? & ? & ?).
      eexists; split; eapply bisim_tail; eauto.
  Qed.

  Instance bisim_equiv : ∀ {A}, Equivalence (@bisim A).
  Proof.
    constructor; repeat intro.
    - now apply bisim_refl.
    - now apply bisim_sym.
    - eapply bisim_trans; eauto.
  Qed.

  Lemma eq_bisim : ∀ {A} {s₁ s₂ : Stream A}, s₁ = s₂ → s₁ ∼ s₂.
  Proof.
    intros. now rewrite H.
  Qed.

  (** ** Stream as a setoid **)
  Program Definition STREAM (A : Type) : Setoids.Obj :=
    Setoids.make ⦃ Carrier ≔ Stream A ; Equiv ≔ bisim ⦄.

  (** ** head & tail are setoids morphisms **)
  Lemma head_cong : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → head s₁ = head s₂.
  Proof.
    intros A s₁ s₂ eq_s₁s₂. now apply bisim_head.
  Qed.

  Lemma tail_cong : ∀ {A} {s₁ s₂ : Stream A}, s₁ ∼ s₂ → tail s₁ ∼ tail s₂.
  Proof.
    intros A s₁ s₂ eq_s₁s₂. now apply bisim_tail.
  Qed.

  Program Definition 𝒉𝒆𝒂𝒅 {A} : STREAM A ⇒ 𝑬𝑸 A := Setoids.Morphism.make head.
  (** head-cong **)
  Next Obligation.
    now apply head_cong.
  Qed.

  Program Definition 𝒕𝒂𝒊𝒍 {A} : STREAM A ⇒ STREAM A := Setoids.Morphism.make tail.
  (** tail-cong **)
  Next Obligation.
    now apply tail_cong.
  Qed.

  (** ** Cosubstitution for streams **)
  Definition cosubst {A B : 𝑻𝒚𝒑𝒆} (f : Stream A ⇒ B) : Stream A ⇒ Stream B :=
    corec f tail.

  (** ** Stream is a relative comonad over EQ **)
  Obligation Tactic := idtac.
  Program Definition 𝑺𝒕𝒓 : ‵ 𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅 𝑬𝑸 ′ :=
    RelativeComonad.make  ⦃ T       ≔ STREAM
                          ; counit  ≔ λ X ∙ 𝒉𝒆𝒂𝒅
                          ; cobind  ≔ λ X Y ∙ λ f ↦ Setoids.Morphism.make (cosubst f) ⦄.
  (** cosubst-cong **)
  Next Obligation.
    intros.
    apply bisim_intro with (λ s₁ s₂ ∙ ∃ x y, x ∼ y ∧ s₁ = cosubst f x ∧ s₂ = cosubst f y)
    ; [clean_hyps; intros..|eauto].
    - destruct H as (x & y & eq_xy & -> & ->).
      unfold cosubst. repeat rewrite head_corec.
      now rewrite eq_xy.
    - destruct H as (x & y & eq_xy & -> & ->).
      exists (tail x). exists (tail y).
      split; [|split].
      + now apply bisim_tail.
      + unfold cosubst at 1. rewrite tail_corec. reflexivity.
      + unfold cosubst at 1. rewrite tail_corec. reflexivity.
  Qed.
  (** cosubst-cong₂ **)
  Next Obligation.
    intros X Y f g eq_fg x y eq_xy. simpl.
    apply bisim_intro with (λ s₁ s₂ ∙ ∃ x y, x ∼ y ∧ s₁ = cosubst f x ∧ s₂ = cosubst g y); [intros..|eauto].
    - destruct H as (x' & y' & eq_xy' & -> & ->).
      unfold cosubst; repeat rewrite head_corec.
      etransitivity. eapply (Setoids.cong f). apply eq_xy'.
      now apply eq_fg.
    - destruct H as (x' & y' & eq_xy' & -> & ->).
      exists (tail x'). exists (tail y').
      split; [|split].
      + now apply bisim_tail.
      + unfold cosubst at 1. rewrite tail_corec. reflexivity.
      + unfold cosubst at 1. rewrite tail_corec. reflexivity.
  Qed.
  (** cobind-counit **)
  Next Obligation.
    simpl. intros.
    apply bisim_intro with (λ s₁ s₂ ∙ ∃ x y, x ∼ y ∧ s₁ = cosubst head x ∧ s₂ = y); [clean_hyps; intros..|eauto].
    - destruct H as (x & y & eq_xy & -> & ->).
      unfold cosubst; rewrite head_corec; now apply head_cong.
    - destruct H as (x & y & eq_xy & -> & ->).
      exists (tail x). exists (tail y).
      split; [|split].
      + now apply bisim_tail.
      + unfold cosubst at 1. rewrite tail_corec. reflexivity.
      + reflexivity.
  Qed.
  (** counit-cobind **)
  Next Obligation.
    repeat intro. rewrite H. simpl. unfold cosubst. now rewrite head_corec.
  Qed.
  (** cobind-cobind **)
  Next Obligation.
    intros X Y Z f g x y eq_xy. rewrite <- eq_xy. clear y eq_xy. simpl.
    apply bisim_intro with (λ s₁ s₂ ∙ ∃ x, s₁ = cosubst g (cosubst f x) ∧ s₂ = cosubst (λ y ∙ g (cosubst f y)) x);
    [clean_hyps; intros..|eauto].
    - destruct H as (x & -> & ->).
      unfold cosubst. repeat rewrite head_corec. reflexivity.
    - destruct H as (x & -> & ->).
      exists (tail x). split.
      + unfold cosubst. now do 2 rewrite tail_corec.
      + unfold cosubst. now rewrite tail_corec.
  Qed.

  (** ** Stream coalgebra **)
  Program Definition 𝑻𝒂𝒊𝒍 : ‵ [𝑺𝒕𝒓] ⇒ [𝑺𝒕𝒓] ′ :=
    Comodule.make ⦃ α ≔ λ A ∙ Setoids.Morphism.make 𝒕𝒂𝒊𝒍 ⦄.
  (** tail-cong **)
  Next Obligation.
    intros A x y eq_xy; now rewrite eq_xy.
  Qed.
  (** α-commutes **)
  Next Obligation.
    intros C D f x y eq_xy. rewrite eq_xy. apply eq_bisim. simpl. unfold cosubst. now rewrite tail_corec.
  Qed.

  Program Definition 𝑺𝑻𝑹 : ‵ 𝑺𝒕𝒓𝒆𝒂𝒎 ′ :=
    Stream.make ⦃ T ≔ 𝑺𝒕𝒓 ; tail ≔ 𝑻𝒂𝒊𝒍 ⦄.

  (** ** 𝑺𝑻𝑹 is a terminal object **)

  Section Defs.

    Variable (Tr : 𝑺𝒕𝒓𝒆𝒂𝒎).

    Notation T                  := (Stream.T Tr).
    Notation "'T⋅tail'"         := (Stream.tail Tr _).
    Notation "'T⋅tail[' A ]"    := (Stream.tail Tr A) (only parsing).
    Notation STR                := (Stream.T 𝑺𝑻𝑹).
    Notation "'STR⋅tail'"       := (Stream.tail 𝑺𝑻𝑹 _).
    Notation "'STR⋅tail[' A ]"  := (Stream.tail 𝑺𝑻𝑹 A) (only parsing).

    Local Notation "a ∼ b" := (SEquiv a b).

    Definition tau {A} : T A → STR A := corec T⋅counit T⋅tail.

    Lemma head_tau : ∀ A (t : T A), STR⋅counit (tau t) = T⋅counit t.
    Proof.
      intros. unfold tau. simpl. now rewrite head_corec.
    Qed.

    Lemma tail_tau : ∀ A (t : T A), STR⋅tail (tau t) = tau (T⋅tail t).
    Proof.
      intros. unfold tau. simpl. now rewrite tail_corec.
    Qed.

    Lemma tau_cong : ∀ A (x y : T A), x ∼ y → tau x ∼ tau y.
    Proof.
      intros.
      apply bisim_intro with (λ s₁ s₂ ∙ ∃ x y, x ∼ y ∧ s₁ = tau x ∧ s₂ = tau y);
      [clean_hyps; intros..|eauto].
      - destruct H as (x & y & eq_xy & -> & ->).
        unfold tau. repeat rewrite head_corec. now rewrite eq_xy.
      - destruct H as (x & y & eq_xy & -> & ->).
        exists (T⋅tail x). exists (T⋅tail y). split; [|split].
        + now rewrite eq_xy.
        + unfold tau. now rewrite tail_corec.
        + unfold tau. now rewrite tail_corec.
    Qed.

    Program Definition Tau {A} : T A ⇒ STR A :=
      Setoids.Morphism.make tau.
    (** tau-cong **)
    Next Obligation.
      intros. now apply tau_cong.
    Qed.

    Lemma tau_counit : ∀ A (t t' : T A), t ∼ t' → T⋅counit t ∼ STR⋅counit (tau t').
    Proof.
      intros A t t' eq_tt'. rewrite eq_tt'. simpl. unfold tau. now rewrite head_corec.
    Qed.

    Lemma tau_cobind : ∀ A B (f : STR A ⇒ 𝑬𝑸 B) x y, x ∼ y → Tau (T⋅cobind (f ∘ Tau) x) ∼ STR⋅cobind f (Tau y).
    Proof.
      intros A B f x y eq_xy. rewrite <- eq_xy. clear y eq_xy.
      apply bisim_intro with (λ s₁ s₂ ∙ ∃ x, s₁ ∼ Tau (T⋅cobind (f ∘ Tau) x) ∧ s₂ ∼ STR⋅cobind f (Tau x));
      [clean_hyps;intros..|eauto].
      - destruct H as (x & ? & ?).
        etransitivity. eapply head_cong. apply H.
        symmetry; etransitivity. eapply head_cong; apply H0.
        simpl. unfold tau, cosubst. repeat rewrite head_corec.
        symmetry. etransitivity. apply (counit_cobind T). reflexivity.
        reflexivity.
      - destruct H as (x & ? & ?).
        exists (T⋅tail x). split.
        etransitivity. eapply tail_cong. apply H.
        simpl. unfold tau. repeat rewrite tail_corec.
        apply tau_cong. etransitivity. apply (α_commutes (Stream.tail Tr)). reflexivity.
        simpl. reflexivity.
        etransitivity. eapply tail_cong. apply H0.
        simpl. unfold tau, cosubst. repeat rewrite tail_corec. reflexivity.
      - exists x; split; reflexivity.
    Qed.

  End Defs.

  (** printing τ #◯# *)

  (** ◯ is a morphism of triangles **)
  Program Definition τ (T : 𝑺𝒕𝒓𝒆𝒂𝒎) : T ⇒ 𝑺𝑻𝑹 :=
    Stream.make ⦃ τ ≔ RelativeComonad.make ⦃ τ ≔ λ A ∙ Tau T ⦄ ⦄.
  (** τ-counit **)
  Next Obligation.
    repeat intro. now apply tau_counit.
  Qed.
  (** τ-cobind **)
  Next Obligation.
    repeat intro. now apply tau_cobind.
  Qed.
  (** τ-commutes **)
  Next Obligation.
    repeat intro. rewrite H. simpl. unfold tau. repeat rewrite tail_corec. reflexivity.
  Qed.

  (* begin hide *)
  Local Notation "⟨ f ⟩" := (RelativeComonad.τ (m := Stream.τ f)) (only parsing).
  (* end hide *)

  (** 𝑺𝑻𝑹 is a terminal object **)
  Program Definition Terminality : Terminal 𝑺𝒕𝒓𝒆𝒂𝒎 :=
    Terminal.make  ⦃ one  ≔ 𝑺𝑻𝑹
                   ; top  ≔ τ ⦄.
  (** top-unique **)
  Next Obligation.
    intros A f X x y eq_xy. rewrite <- eq_xy. clear y eq_xy. simpl.
    apply bisim_intro with (λ s₁ s₂ ∙ ∃ x, s₁ ∼ ⟨f⟩ _ x ∧ s₂ ∼ tau A x); [clean_hyps; intros..|].
    - destruct H as (? & ? & ?).
      etransitivity. eapply head_cong. apply H.
      symmetry; etransitivity. eapply head_cong. apply H0.
      unfold tau. rewrite head_corec. symmetry. etransitivity. symmetry. apply (τ_counit (Stream.τ f)).
      reflexivity. reflexivity.
    - destruct H as (? & ? & ?).
      exists (Stream.tail A _ x). split.
      + etransitivity. eapply tail_cong. apply H.
        etransitivity. symmetry. eapply (Stream.τ_commutes f). reflexivity.
        reflexivity.
      + etransitivity. eapply tail_cong. apply H0.
        unfold tau. rewrite tail_corec. reflexivity.
    - exists x. split; reflexivity.
  Qed.

End StreamTerminal.


==> anc/Category/TriMat/Axioms.v <==
Require Export Structures.Equalities.
Require Import Misc.Unicode.
Require Import Theory.Notations.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＡＸＩＯＭＳ  ＦＯＲ  ＴＲＩＡＮＧＵＬＡＲ  ＭＡＴＲＩＣＥＳ
  ----------------------------------------------------------------------------*)
(** * Axioms for triangular matrices **)

Module Type TriMatAxioms (Import TE : Typ).

  Local Notation E := TE.t (only parsing).

  (** ** Tri type and destructors **)
  Axiom Tri : Type → Type.
  Axiom top : ∀ {A}, Tri A → A.
  Axiom rest : ∀ {A}, Tri A → Tri (E ⟨×⟩ A).

  (** ** Corecursor on Tri and computation rules**)
  Axiom corec : ∀ {T : Type → Type}, (∀ A, T A → A) → (∀ A, T A → T (E ⟨×⟩ A)) → ∀ {A}, T A → Tri A.
  Axiom top_corec : ∀ {A} {T : Type → Type}
                       {hd : ∀ A, T A → A} {tl : ∀ A, T A → T (E ⟨×⟩ A)} {t : T A},
                       top (corec hd tl t) = hd A t.
  Axiom rest_corec : ∀ {A} {T : Type → Type}
                       {hd : ∀ A, T A → A} {tl : ∀ A, T A → T (E ⟨×⟩ A)} {t : T A},
                       rest (corec hd tl t) = corec hd tl (tl A t).

  (** ** Equivalence relation on triangular matrices **)
  Axiom bisim : ∀ {A}, Tri A → Tri A → Prop.
  Infix "∼" := bisim (at level 70).

  (** ** Bisimulation elimination rules **)
  Axiom bisim_top : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → top s₁ = top s₂.
  Axiom bisim_rest : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → rest s₁ ∼ rest s₂.
  Notation "∼-top" := bisim_top (only parsing).
  Notation "∼-rest" := bisim_rest (only parsing).

  (** ** Coinduction principle **)
  Axiom bisim_intro : ∀ (R : ∀ {X}, Tri X → Tri X → Prop)
                        (R_top : ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → top s₁ = top s₂)
                        (R_rest : ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → R (rest s₁) (rest s₂)),
                        ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → s₁ ∼ s₂.

End TriMatAxioms.

==> anc/Category/TriMat/Category.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of the category of coalgebras for the signature of infinite tri. matrices

*)

Require Import Category.Types.
Require Import Category.Setoids.
Require Import Category.Types_Setoids.
Require Import Category.RComod.
Require Import Category.RComonadWithCut.
Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.PrecompositionWithProduct.
Require Import Theory.PushforwardComodule.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＴＲＩＡＮＧＬＥＳ
  ----------------------------------------------------------------------------*)
(** * Category of triangular matrices **)

(** ** Object and morphism definitions **)
Module TriMat.

  Structure Obj (E : 𝑻𝒚𝒑𝒆) : Type := mkObj
  { T         :>  𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕 𝑬𝑸 E
  ; rest      :>  [T] ⇒ [T][E×─]
  ; rest_cut  :   ∀ {A}, rest(A) ∘ T⋅cut ≈ T⋅cut ∘ rest(E × A) }.

  Arguments mkObj     {_ _ _} _.
  Arguments T         {_} _.
  Arguments rest      {_} _.
  Arguments rest_cut  {_} _ {_ _ _ _}.

  Notation "'TriMat.make' ⦃ 'T' ≔ T ; 'rest' ≔ rest ⦄" :=
           (@mkObj _ T rest _) (only parsing).

  Structure Morphism {E} (T S : Obj E) : Type := mkMorphism
  { τ           :> T ⇒ S
  ; τ_commutes  : ⟨τ⟩［E×─］ ∘ Φ ∘ τ⁎⋅T ≈ S ∘ ⟨τ⟩ }.

  Arguments mkMorphism  {_ _ _ _} _.
  Arguments τ           {_ _ _} _.
  Arguments τ_commutes  {_ _ _} _ {_ _ _ _}.

  Notation "'TriMat.make' ⦃ 'τ' ≔ τ ⦄" := (@mkMorphism _ _ _ τ _) (only parsing).

  Program Definition Hom {E} (T S : Obj E) : Setoid :=
    Setoid.make   ⦃ Carrier  ≔ Morphism T S
                  ; Equiv    ≔ (λ g f ∙ g ≈ f) ⦄.
  (** equivalence **)
  Next Obligation.
    constructor.
    - repeat intro. now rewrite H.
    - repeat intro. symmetry; now rewrite H.
    - repeat intro; etransitivity; eauto. now apply H0.
  Qed.

End TriMat.

Export TriMat.

(** ** Identity and compositon definitions **)

Section Defs.


  Variable (E : 𝑻𝒚𝒑𝒆).

  Implicit Types (T S R U : Obj E).

  Infix "⇒" := Hom.

  Program Definition id {T} : T ⇒ T :=
    TriMat.make ⦃ τ ≔ id[T] ⦄.
  (** τ-cong **)
  Next Obligation.
    now rewrite H.
  Qed.

  Obligation Tactic := idtac.
  Program Definition compose {T S R} : [ S ⇒ R ⟶ T ⇒ S ⟶ T ⇒ R ] :=
    λ g f ↦₂ TriMat.make ⦃ τ ≔ g ∘ f ⦄.
  (** τ-commutes **)
  Next Obligation.
    intros T S R g f.
    destruct g as [g g_commutes]. simpl in g_commutes.
    destruct f as [f f_commutes]. simpl in f_commutes. simpl.
    intros.
    rewrite H.
    etransitivity.
    eapply Setoids.cong.
    apply f_commutes.
    reflexivity.
    apply g_commutes.
    reflexivity.
  Qed.
  (** τ-cong **)
  Next Obligation.
    repeat intro.
    simpl.
    etransitivity. eapply Setoids.cong.
    eapply Setoids.cong. apply H1.
    etransitivity. eapply Setoids.cong.
    apply H0. reflexivity.
    apply H.
    reflexivity.
  Qed.

  Infix "∘" := compose.

  Lemma left_id : ∀ T S (f : T ⇒ S), id ∘ f ≈ f.
  Proof.
    intros. simpl. intros. rewrite H.
    reflexivity.
  Qed.

  Lemma right_id : ∀ T S (f : T ⇒ S), f ∘ id ≈ f.
  Proof.
    repeat intro. simpl. now rewrite H.
  Qed.

  Lemma compose_assoc T R S U (f : T ⇒ R) (g : R ⇒ S) (h : S ⇒ U) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
  Proof.
    repeat intro.
    simpl. now rewrite H.
  Qed.

  Canonical Structure 𝑻𝒓𝒊𝑴𝒂𝒕 : Category :=
    mkCategory left_id right_id compose_assoc.

End Defs.


==> anc/Category/TriMat/Model.v <==
Require Import Misc.Unicode.
Require Import Theory.Notations.
Require Import Category.TriMat.Axioms.
Require Import Category.TriMat.Terminality.

(*------------------------------------------------------------------------------
  -- ＴＲＩ  ＭＯＤＥＬ  ＡＳ  Ａ  ＣＯＩＮＤＵＣＴＩＶＥ  ＴＹＰＥ
  ----------------------------------------------------------------------------*)
(** * Tri model as a coinductive type **)

Module TriInstance (Import TE : Typ) <: TriMatAxioms TE.

  Local Notation E := TE.t (only parsing).

  CoInductive Tri_ A : Type :=
    constr : A → Tri_ (E ⟨×⟩ A) → Tri_ A.

  Definition Tri : Type → Type := Tri_.
  Definition top : ∀ {A}, Tri A → A := λ _ t ∙ let '(constr x _) := t in x.
  Definition rest : ∀ {A}, Tri A → Tri (E ⟨×⟩ A) := λ _ t ∙ let '(constr _ t') := t in t'.

  (** Corecursor on Tri **)
  Definition corec {T : Type → Type} (tp : ∀ A, T A → A) (rt : ∀ A, T A → T (E ⟨×⟩ A)) : ∀ {A}, T A → Tri A :=
    let cofix corec {A} (t : T A) : Tri A :=
        constr _ (tp _ t) (corec (rt _ t))
    in @corec.

  Lemma top_corec : ∀ {A} {T : Type → Type}
                       {hd : ∀ A, T A → A} {tl : ∀ A, T A → T (E ⟨×⟩ A)} {t : T A},
                       top (corec hd tl t) = hd A t.
  Proof.
    reflexivity.
  Qed.
  Lemma rest_corec : ∀ {A} {T : Type → Type}
                       {hd : ∀ A, T A → A} {tl : ∀ A, T A → T (E ⟨×⟩ A)} {t : T A},
                       rest (corec hd tl t) = corec hd tl (tl A t).
  Proof.
    reflexivity.
  Qed.

  (** Equivalence relation on streams **)
  CoInductive bisim_ : ∀ {A}, Tri A → Tri A → Prop :=
    bisim_constr : ∀ {A} {t₁ t₂ : Tri A}, top t₁ = top t₂ → bisim_ (rest t₁) (rest t₂) → bisim_ t₁ t₂.

  Definition bisim : ∀ {A}, Tri A → Tri A → Prop := @bisim_.
  Infix "∼" := bisim (at level 70).

  Lemma bisim_top : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → top s₁ = top s₂.
  Proof.
    intros. now destruct H.
  Qed.
  Lemma bisim_rest : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → rest s₁ ∼ rest s₂.
  Proof.
    intros. now destruct H.
  Qed.
  Notation "∼-top" := bisim_top (only parsing).
  Notation "∼-rest" := bisim_rest (only parsing).

  Lemma bisim_intro : ∀ (R : ∀ {X}, Tri X → Tri X → Prop)
                        (R_top : ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → top s₁ = top s₂)
                        (R_rest : ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → R (rest s₁) (rest s₂)),
                        ∀ {A} {s₁ s₂ : Tri A}, R s₁ s₂ → s₁ ∼ s₂.
  Proof.
    cofix Hc; constructor; intros.
    - now apply R_top.
    - eapply Hc; eauto. now apply R_rest.
  Qed.


End TriInstance.


Module Terminality (TE : Typ) := TE <+ TriInstance <+ TriMatTerminal.

==> anc/Category/TriMat/Terminality.v <==
Require Import Category.Setoids.
Require Import Category.Types.
Require Import Category.Types_Setoids.
Require Import Category.RComod.
Require Import Category.RComonad.
Require Import Category.RComonadWithCut.
Require Import Category.TriMat.Category.
Require Import Category.TriMat.Axioms.
Require Import Theory.Category.
Require Import Theory.InitialTerminal.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.PrecompositionWithProduct.
Require Import Theory.PushforwardComodule.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＴＲＩ  ＩＳ  ＴＥＲＭＩＮＡＬ  ＩＮ  ＴＲＩＭＡＴ
  ----------------------------------------------------------------------------*)
(** * Tri is terminal in TriMat **)

(* begin hide *)
Ltac clean_hyps := repeat match goal with H : _ |- _ => clear H end.
(* end hide *)

Module TriMatTerminal (Import TE : Typ) (Import Ax : TriMatAxioms TE).

  Local Notation E := TE.t (only parsing).

  Local Notation coRec hd tl := (corec (λ _ ∙ hd) (λ _ ∙ tl)) (only parsing).

  (** ** -∼- is an equivalence relation **)
  Lemma bisim_refl : ∀ {A} {s : Tri A}, s ∼ s.
  Proof.
    intros. apply bisim_intro with (R := λ _ s₁ s₂ ∙ s₁ = s₂); [clean_hyps; intros..|auto].
    - subst; reflexivity.
    - subst; reflexivity.
  Qed.

  Lemma bisim_sym : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → s₂ ∼ s₁.
  Proof.
    intros.
    apply bisim_intro with (R := λ _ s₁ s₂ ∙ s₂ ∼ s₁); [clean_hyps; intros..|auto].
    - symmetry; now apply ∼-top.
    - now apply ∼-rest.
  Qed.

  Lemma bisim_trans : ∀ {A} {s₁ s₂ s₃ : Tri A}, s₁ ∼ s₂ → s₂ ∼ s₃ → s₁ ∼ s₃.
  Proof.
    intros.
    apply bisim_intro with (R := λ _ s₁ s₃ ∙ ∃ s₂, s₁ ∼ s₂ ∧ s₂ ∼ s₃);
    [clean_hyps; intros.. | eauto].
    - destruct H as (? & ? & ?).
      etransitivity. eapply ∼-top; eauto.
      now apply ∼-top.
    - destruct H as (? & ? & ?).
      eexists; split; eapply ∼-rest; eauto.
  Qed.

  Instance bisim_equiv : ∀ {A}, Equivalence (@bisim A).
  Proof.
    constructor; repeat intro.
    - now apply bisim_refl.
    - now apply bisim_sym.
    - eapply bisim_trans; eauto.
  Qed.

  Lemma eq_bisim : ∀ {A} {s₁ s₂ : Tri A}, s₁ = s₂ → s₁ ∼ s₂.
  Proof.
    intros. now rewrite H.
  Qed.

  (** ** Tri as a setoid **)
  Program Definition TRI (A : Type) : Setoids.Obj :=
    Setoids.make ⦃ Carrier ≔ Tri A ; Equiv ≔ bisim ⦄.

  (** ** top & rest are setoids morphisms **)
  Lemma top_cong : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → top s₁ = top s₂.
  Proof.
    intros A s₁ s₂ eq_s₁s₂. now apply ∼-top.
  Qed.

  Lemma rest_cong : ∀ {A} {s₁ s₂ : Tri A}, s₁ ∼ s₂ → rest s₁ ∼ rest s₂.
  Proof.
    intros A s₁ s₂ eq_s₁s₂. now apply ∼-rest.
  Qed.

  Lemma bisim_intro_bis : ∀ {A} {t₁ t₂ : Tri A}, top t₁ = top t₂ → rest t₁ ∼ rest t₂ → t₁ ∼ t₂.
  Proof.
    intros.
    apply bisim_intro with (R := λ A (s₁ s₂ : Tri A) ∙ top s₁ = top s₂ ∧ rest s₁ ∼ rest s₂);
      [ clean_hyps; intros..|].
    - tauto.
    - split. destruct H.
      + now apply top_cong.
      + destruct H.
        now apply rest_cong.
    - tauto.
  Qed.

  Program Definition 𝒕𝒐𝒑 {A} : TRI A ⇒ 𝑬𝑸 A := Setoids.Morphism.make top.
  (** top-cong **)
  Next Obligation.
    now apply top_cong.
  Qed.

  Program Definition 𝒓𝒆𝒔𝒕 {A} : TRI A ⇒ TRI (E ⟨×⟩ A) := Setoids.Morphism.make rest.
  (** rest-cong **)
  Next Obligation.
    now apply rest_cong.
  Qed.

  (** ** Redecoration for infinite triangular matrices **)
  Definition cut {A} : Tri (E ⟨×⟩ A) → Tri A := coRec (λ x ∙ snd (top x)) rest.

  Lemma top_cut : ∀ {A} {t : Tri (E ⟨×⟩ A)}, top (cut t) = snd (top t).
  Proof.
    intros. unfold cut. rewrite (top_corec (T := λ A ∙ Tri (E ⟨×⟩ A))). reflexivity.
  Qed.

  Lemma rest_cut : ∀ {A} {t : Tri (E ⟨×⟩ A)}, rest (cut t) = cut (rest t).
  Proof.
    intros. unfold cut. rewrite (rest_corec (T := λ A ∙ Tri (E ⟨×⟩ A))). reflexivity.
  Qed.

  Lemma cut_cong : ∀ {A} (x y : Tri (E ⟨×⟩ A)), x ∼ y → cut x ∼ cut y.
  Proof.
    intros.
    apply bisim_intro with (R := λ A (s₁ s₂ : Tri A) ∙ ∃ x y, x ∼ y ∧ s₁ = cut x ∧ s₂ = cut y);
    [clean_hyps;intros..|].
    - destruct H as (x & y & eq_xy & -> & ->).
      repeat rewrite top_cut. f_equal. now apply top_cong.
    - destruct H as (x & y & eq_xy & -> & ->).
      exists (rest x). exists (rest y). repeat split.
      + now apply rest_cong.
      + now apply rest_cut.
      + now apply rest_cut.
    - exists x. exists y. tauto.
  Qed.

  Definition lift {A B : Type} (f : Tri A → B) : Tri (E ⟨×⟩ A) → E ⟨×⟩ B := λ x ∙ (fst (top x) , f (cut x)).

  Lemma lift_cong :
    ∀ {A B} {f : Tri A → B}  {t₁ t₂ : Tri (E ⟨×⟩ A)},
      (∀ {t₁ t₂}, t₁ ∼ t₂ → f t₁ = f t₂) → t₁ ∼ t₂ → lift f t₁ = lift f t₂.
  Proof.
    intros.
    unfold lift. f_equal.
    - f_equal. now apply top_cong.
    - apply H. now apply cut_cong.
  Qed.

  Lemma lift_ext : ∀ {A B} {f g : Tri A ⇒ B}, f ≈ g → ∀ {t}, lift f t = lift g t.
  Proof.
    intros. unfold lift. f_equal.
    apply H.
  Qed.

  Definition redec {A B} (f : Tri A → B) (t : Tri A) : Tri B :=
    @corec (λ B ∙ { A : Type & Tri A → B & Tri A})
           (* top *)
           (λ _ t ∙ let '(existT2 A f t) := t
                    in f t)
           (* rest *)
           (λ _ t ∙ let '(existT2 A f t) := t
                    in existT2 _ _ (E ⟨×⟩ A) (lift f) (rest t))
           B (existT2 (λ A ∙ Tri A → B) (λ A ∙ Tri A) A f t).


  Lemma top_redec : ∀ {A B} (f : Tri A → B) (t : Tri A), top (redec f t) = f t.
  Proof.
    intros. unfold redec.
    now rewrite (top_corec (T := λ B ∙ {A : Type & Tri A → B & Tri A})).
  Qed.

  Lemma rest_redec : ∀ {A B} (f : Tri A → B) (t : Tri A), rest (redec f t) = redec (lift f) (rest t).
  Proof.
    intros. unfold redec.
    now rewrite (rest_corec (T := λ B ∙ {A : Type & Tri A → B & Tri A})).
  Qed.

  Lemma redec_cong:
    ∀ {A B} {f : Tri A → B} {t₁ t₂}, (∀ t₁ t₂, t₁ ∼ t₂ → f t₁ = f t₂) → t₁ ∼ t₂ → redec f t₁ ∼ redec f t₂.
  Proof.
    intros.
    apply bisim_intro
      with (R := λ B (s₁ s₂ : Tri B) ∙
                  ∃ A (x y : Tri A) f,
                      x ∼ y ∧ (∀ t₁ t₂, t₁ ∼ t₂ → f t₁ = f t₂)
                    ∧ s₁ = redec f x ∧ s₂ = redec f y); [clean_hyps; intros..|].
    - destruct H as (B & x & y & f & eq_xy & f_proper & -> & ->).
      repeat rewrite top_redec. now apply f_proper.
    - destruct H as (B & x & y & f & eq_xy & f_proper & -> & ->).
      eexists. exists (rest x). exists (rest y). exists (lift f). repeat split.
      + now apply ∼-rest.
      + intros. now apply lift_cong.
      + now apply rest_redec.
      + now apply rest_redec.
    - repeat eexists; eauto.
  Qed.

  Lemma redec_ext : ∀ {A B} {f g : Tri A ⇒ B} {t}, f ≈ g → redec f t ∼ redec g t.
  Proof.
    intros.
    apply bisim_intro
      with (R := λ B (s₁ s₂ : Tri B) ∙ ∃ A x (f g : Tri A ⇒ B), f ≈ g ∧ s₁ = redec f x ∧ s₂ = redec g x);
      [clean_hyps; intros..|].
    - destruct H as (B & x & f & g & eq_fg & -> & ->).
      repeat rewrite top_redec. now apply eq_fg.
    - destruct H as (B & x & f & g & eq_fg & -> & ->).
      eexists. exists (rest x). exists (lift f). exists (lift g). repeat split.
      + intro. now apply lift_ext.
      + now rewrite rest_redec.
      + now rewrite rest_redec.
    - do 2 eexists. exists f. exists g. repeat eexists; eauto.
  Qed.

  Lemma redec_cut : ∀ {A B} {f : Tri A → B} {t}, redec f (cut t) ∼ cut (redec (lift f) t).
  Proof.
    intros.
    apply bisim_intro with (R := λ B (s₁ s₂ : Tri B) ∙
                                  exists A (x : Tri (E ⟨×⟩ A)) f,
                                    s₁ = redec f (cut x) ∧ s₂ = cut (redec (lift f) x));
      [ clean_hyps; intros..|].
    - destruct H as (B & x & f & -> & ->).
      rewrite top_redec. rewrite top_cut. rewrite top_redec. reflexivity.
    - destruct H as (B & x & f & -> & ->).
      eexists. exists (rest x). exists (lift f). split.
      + rewrite rest_redec. rewrite rest_cut. reflexivity.
      + rewrite rest_cut. rewrite rest_redec. reflexivity.
    - repeat eexists.
  Qed.

  (** ** Tri is a relative comonad with cut over EQ **)
  Obligation Tactic := idtac.
  Program Definition 𝑻𝒓𝒊 : ‵ 𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕 𝑬𝑸 E ′ :=
    RelativeComonadWithCut.make ⦃ T ≔ TRI
                                ; counit ≔ λ X ∙ 𝒕𝒐𝒑
                                ; cobind ≔ λ X Y ∙ λ f ↦ Setoids.Morphism.make (redec f)
                                ; cut ≔ λ A ∙ Setoids.Morphism.make cut ⦄.
  (** redec-cong **)
  Next Obligation.
    intros. apply redec_cong; auto. intros. now rewrite H0.
  Qed.
  (** redec-cong₂ **)
  Next Obligation.
    intros X Y f g eq_fg x y eq_xy. rewrite eq_xy. apply redec_ext. intro t. now apply eq_fg.
  Qed.
  (** cobind_counit **)
  Next Obligation.
    simpl. intros.
    apply bisim_intro with (λ A (s₁ s₂ : Tri A) ∙ ∃ x y, x ∼ y ∧ s₁ ∼ redec top x ∧ s₂ = y);
      [clean_hyps; intros..|].
    - destruct H as (x & y & eq_xy & eq & ->).
      etransitivity. eapply top_cong. apply eq.
      rewrite top_redec. now apply top_cong.
    - destruct H as (x & y & eq_xy & eq & ->).
      exists (rest x). exists (rest y). repeat split.
      + now apply ∼-rest.
      + etransitivity. eapply rest_cong. apply eq.
        rewrite rest_redec. apply redec_ext.
        intro . unfold lift. rewrite top_cut. revert x0.
        evar (top' : ∀ {A}, Tri A ⇒ A).
        instantiate (1 := @top) in (Value of top').
        change (⟨ π₁ ∘ top' _ , (π₂ (A := E) (B := A) (p := E × A)) ∘ top' _ ⟩ ≈ top' _).
        symmetry. apply Pmor_universal; reflexivity.
    - exists x. exists y. repeat split.
      + apply H.
      + reflexivity.
  Qed.
  (** counit-cobind **)
  Next Obligation.
    repeat intro. rewrite H. simpl. now rewrite top_redec.
  Qed.
  (** cobind-cobind **)
  Next Obligation.
    intros X Y Z f g x y eq_xy. rewrite <- eq_xy. clear y eq_xy. simpl.
    apply bisim_intro with (λ Z (s₁ s₂ : Tri Z) ∙
                              ∃ X Y (x : Tri X) (f : Tri X → Y) (g : Tri Y → Z),
                                  (∀ t₁ t₂, t₁ ∼ t₂ → g t₁ = g t₂)
                                ∧ s₁ = redec g (redec f x) ∧ s₂ ∼ redec (λ y ∙ g (redec f y)) x);
    [clean_hyps; intros..|].
    - destruct H as (X & Y & x & f & g & g_prp & -> & eq).
      symmetry. etransitivity. eapply top_cong; exact eq.
      now repeat rewrite top_redec.
    - destruct H as (X & Y & x & f & g & g_prp & -> & eq).
      do 2 eexists. exists (rest x). exists (lift f). exists (lift g). repeat split.
      + intros. apply lift_cong; auto.
      + now repeat rewrite rest_redec.
      + etransitivity. eapply rest_cong; exact eq.
        repeat rewrite rest_redec. apply redec_ext.
        intro t. unfold lift. f_equal.
        * rewrite top_redec. reflexivity.
        * apply g_prp. apply redec_cut.
    - do 2 eexists. exists x. exists f. exists g. repeat split.
      + intros. now rewrite H.
      + reflexivity.
  Qed.
  (** cut-cong **)
  Next Obligation.
    intros. now apply cut_cong.
  Qed.
  (** cut-counit **)
  Next Obligation.
    intros A x y eq_xy. rewrite eq_xy. simpl. now rewrite top_cut.
  Qed.
  (** cut-cobind **)
  Next Obligation.
    intros A B f x y eq_xy. rewrite eq_xy. simpl.
    apply redec_cut.
  Qed.

  (** ** Tri coalgebra **)
  Program Definition 𝑹𝒆𝒔𝒕 : ‵ [𝑻𝒓𝒊] ⇒ [𝑻𝒓𝒊][E×─] ′ :=
    Comodule.make ⦃ α ≔ λ A ∙ Setoids.Morphism.make (@rest A) ⦄.
  (** rest-cong **)
  Next Obligation.
    intros A x y eq_xy. now apply rest_cong.
  Qed.
  (** rest-cong2 **)
  Next Obligation.
    intros A B f x y eq_xy. rewrite eq_xy.
    simpl. rewrite rest_redec. reflexivity.
  Qed.

  Program Definition 𝑪𝒖𝒕 : ‵ [𝑻𝒓𝒊][E×─] ⇒ [𝑻𝒓𝒊] ′ :=
    Comodule.make ⦃ α ≔ λ A ∙ Setoids.Morphism.make (@cut A) ⦄.
  (** cut-cong **)
  Next Obligation.
    intros A x y eq_xy. now apply cut_cong.
  Qed.
  (** cut-cong2 **)
  Next Obligation.
    intros A B f x y eq_xy. rewrite eq_xy.
    symmetry. simpl. apply redec_cut.
  Qed.

  Program Definition 𝑻𝑹𝑰 : ‵ 𝑻𝒓𝒊𝑴𝒂𝒕 E ′ :=
    TriMat.make  ⦃ T     ≔ 𝑻𝒓𝒊
                 ; rest  ≔ 𝑹𝒆𝒔𝒕 ⦄.
  (** α-cut **)
  Next Obligation.
    intros A; repeat intro. rewrite H.
    simpl. now rewrite rest_cut.
  Qed.

  (** ** 𝑻𝑹𝑰 is a terminal object **)
  Section Defs.

    Variable (Tr : 𝑻𝒓𝒊𝑴𝒂𝒕 E).

    Notation T                  := (TriMat.T Tr).
    Notation "'T⋅rest'"         := (TriMat.rest Tr _).
    Notation "'T⋅rest[' A ]"    := (TriMat.rest Tr A) (only parsing).
    Notation TRI                := (TriMat.T 𝑻𝑹𝑰).
    Notation "'TRI⋅rest'"       := (TriMat.rest 𝑻𝑹𝑰 _).
    Notation "'TRI⋅rest[' A ]"  := (TriMat.rest 𝑻𝑹𝑰 A) (only parsing).

    Definition tau {A} (t : T A) : TRI A := coRec T⋅counit T⋅rest t.

    Lemma top_tau : ∀ A (t : T A), top (tau t) = T⋅counit t.
    Proof.
      intros. unfold tau. simpl. rewrite @top_corec. reflexivity.
    Qed.

    Lemma rest_tau : ∀ A (t : T A), rest (tau t) = tau (T⋅rest t).
    Proof.
      intros. unfold tau. simpl. now rewrite @rest_corec.
    Qed.

    Infix "∼" := SEquiv.

    Lemma tau_cong : ∀ A (x y : T A), x ∼ y → tau x ∼ tau y.
    Proof.
      intros.
      apply bisim_intro with (R := λ B (s₁ s₂ : TRI B) ∙ ∃ (x y : T B), x ∼ y ∧ s₁ = tau x ∧ s₂ = tau y);
        [clean_hyps; intros..|].
      - destruct H as (x & y & eq_xy & -> & ->).
        repeat rewrite top_tau. now rewrite eq_xy.
      - destruct H as (x & y & eq_xy & -> & ->).
        exists (T⋅rest x). exists (T⋅rest y). repeat split.
        + now rewrite eq_xy.
        + now rewrite rest_tau.
        + now rewrite rest_tau.
      - repeat eexists. apply H.
    Qed.

    Program Definition Tau {A} : T A ⇒ TRI A :=
      Setoids.Morphism.make tau.
    Next Obligation.
      intros. now apply tau_cong.
    Qed.

    Lemma tau_counit : ∀ A (t t' : T A), t ∼ t' → T⋅counit t ∼ TRI⋅counit (tau t').
    Proof.
      intros A t t' eq_tt'. simpl. rewrite top_tau. now rewrite eq_tt'.
    Qed.

    Lemma tau_cut : ∀ A (x y : T (E × A)), x ∼ y → tau (T⋅cut x) ∼ TRI⋅cut (tau y).
    Proof.
      intros.
      apply bisim_intro
        with (R := λ B (s₁ s₂ : TRI B) ∙ exists (x y : T (E ⟨×⟩ B)), x ∼ y ∧ s₁ ∼ tau (T⋅cut x) ∧ s₂ = TRI⋅cut (tau y));
        [clean_hyps; intros..|].
      - destruct H as (x & y & eq_xy & eq & ->).
        etransitivity. eapply top_cong; exact eq.
        rewrite top_tau. etransitivity. apply (cut_counit T _ x). reflexivity.
        simpl. rewrite top_cut. rewrite top_tau. f_equal. now rewrite eq_xy.
      - destruct H as (x & y & eq_xy & eq & ->).
        exists (T⋅rest x). exists (T⋅rest y). repeat split.
        + now rewrite eq_xy.
        + etransitivity. eapply rest_cong; exact eq.
          rewrite rest_tau. apply tau_cong. now apply (TriMat.rest_cut Tr).
        + simpl. rewrite rest_cut. rewrite rest_tau. reflexivity.
      - repeat eexists. apply H. reflexivity.
    Qed.

    Lemma tau_cobind : ∀ A B (f : TRI A ⇒ 𝑬𝑸 B) x y, x ∼ y → Tau (T⋅cobind (f ∘ Tau) x) ∼ TRI⋅cobind f (Tau y).
    Proof.
      intros A B f x y eq_xy. rewrite <- eq_xy. clear eq_xy.
      apply bisim_intro
        with (R := λ B (s₁ s₂ : TRI B) ∙
                    ∃ A (x : T A) (f : TRI A ⇒ 𝑬𝑸 B),
                      s₁ ∼ Tau (T⋅cobind (f ∘ Tau) x) ∧ s₂ = TRI⋅cobind f (Tau x));
        [clean_hyps; intros..|].
      - destruct H as (B & x & f & eq & ->).
        etransitivity. eapply top_cong; exact eq.
        etransitivity. apply top_tau.
        etransitivity. apply (counit_cobind T). reflexivity.
        simpl. now rewrite top_redec.
      - destruct H as (B & x & f & eq & ->).
        eexists. exists (T⋅rest x). exists (TRI⋅extend f). repeat split.
        + etransitivity. eapply rest_cong; exact eq.
          simpl. rewrite rest_tau. apply tau_cong.
          etransitivity. apply (α_commutes (TriMat.rest Tr)). reflexivity.
          apply (Π.cong _ _ (T⋅cobind)). intros u v eq_uv. simpl. f_equal.
          f_equal. rewrite top_tau. now rewrite eq_uv.
          apply (Setoids.cong f). now apply tau_cut. reflexivity.
        + simpl. rewrite rest_redec, rest_tau. reflexivity.
      - repeat eexists. reflexivity.
    Qed.

  End Defs.

  (** printing τ #◯# *)

  (** ◯ is a morphism of triangles **)
  Program Definition τ (T : 𝑻𝒓𝒊𝑴𝒂𝒕 E) : T ⇒ 𝑻𝑹𝑰 :=
    TriMat.make ⦃ τ ≔ RelativeComonadWithCut.make ⦃ τ ≔ λ A ∙ Tau T ⦄ ⦄.
  (** τ-counit **)
  Next Obligation.
    repeat intro. now apply tau_counit.
  Qed.
  (** τ-cobind **)
  Next Obligation.
    repeat intro. now apply tau_cobind.
  Qed.
  (** τ-cut **)
  Next Obligation.
    repeat intro. symmetry. apply tau_cut. now symmetry.
  Qed.
  (** τ-commutes **)
  Next Obligation.
    repeat intro. rewrite H. simpl. now rewrite rest_tau.
  Qed.

  (* begin hide *)
  Local Notation "⟨ f ⟩" := (RelativeComonadWithCut.τ (TriMat.τ f)) (only parsing).
  (* end hide *)

  (** 𝑻𝑹𝑰 is a terminal object **)
  Program Definition Terminality : Terminal (𝑻𝒓𝒊𝑴𝒂𝒕 E) :=
    Terminal.make  ⦃ one  ≔ 𝑻𝑹𝑰
                   ; top  ≔ τ ⦄.
  (** top-unique **)
  Next Obligation.
    intros T f A x y eq_xy. rewrite <- eq_xy. clear eq_xy; simpl.
    apply bisim_intro
      with (R := λ A (s₁ s₂ : TRI A) ∙ ∃ x (f : T ⇒ 𝑻𝑹𝑰), s₁ ∼ ⟨f⟩ A x ∧ s₂ = tau T x);
      [clean_hyps; intros..|].
    - destruct H as (x & f & eq & ->).
      etransitivity. eapply top_cong; exact eq.
      rewrite top_tau. simpl. etransitivity. symmetry. apply (τ_counit ⟨f⟩). reflexivity. reflexivity.
    - destruct H as (x & f & eq & ->).
      exists (TriMat.rest T _ x). exists f. split.
      + etransitivity. eapply rest_cong; exact eq.
        symmetry. eapply (TriMat.τ_commutes f). reflexivity.
      + rewrite rest_tau. reflexivity.
    - repeat eexists. reflexivity.
  Qed.

End TriMatTerminal.


==> anc/Category/Types.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of the category of sets, proof that it has products

*)

Require Import Theory.Category.
Require Import Theory.Product.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＯＦ  ＴＹＰＥＳ
  ----------------------------------------------------------------------------*)
(** * Category of Types **)

(** ** Type category definition **)

Program Definition Hom (A B : Type) : Setoid := Setoid.make ⦃ Carrier ≔ A → B
                                                           ; Equiv   ≔ λ f g ∙ ∀ x, f x = g x ⦄.
(** equivalence **)
Next Obligation.
  constructor; hnf; simpl; [ reflexivity | now symmetry | etransitivity ; eauto ].
Qed.

Local Infix "⇒" := Hom.

Definition id {A} : A ⇒ A := λ x ∙ x.

Program Definition compose {A B C} : [ B ⇒ C ⟶ A ⇒ B ⟶ A ⇒ C ] :=
  Π₂.make (λ g f x ∙ g (f x)).
(** g-cong₂ **)
Next Obligation.
  intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x.
  now rewrite eq_f₁f₂, eq_g₁g₂.
Qed.

Local Infix "∘" := compose.

Lemma left_id A B (f : A ⇒ B) : id ∘ f ≈ f.
Proof.
  hnf ; intuition.
Qed.

Lemma right_id A B (f : A ⇒ B) : f ∘ id ≈ f.
Proof.
  hnf ; intuition.
Qed.

Lemma compose_assoc A B C D (f : A ⇒ B) (g : B ⇒ C) (h : C ⇒ D) : h ∘ g ∘ f ≈ h ∘ (g ∘ f).
Proof.
  hnf ; intuition.
Qed.

Canonical Structure 𝑻𝒚𝒑𝒆 : Category :=
  mkCategory left_id right_id compose_assoc.

(*------------------------------------------------------------------------------
  -- ＴＹＰＥＳ  ＨＡＶＥ  ＢＩＮＡＲＹ  ＰＲＯＤＵＣＴ
  ----------------------------------------------------------------------------*)
(** ** Types have binary product **)

Program Instance 𝑻𝒚𝒑𝒆_BinaryProduct : BinaryProduct 𝑻𝒚𝒑𝒆 :=
  BinaryProduct.make  ⦃ Category  ≔ 𝑻𝒚𝒑𝒆
                      ; _×_       ≔ _⟨×⟩_
                      ; ⟨_,_⟩     ≔ λ C f g (c : C) ∙ (f c , g c)
                      ; π₁        ≔ fst
                      ; π₂        ≔ snd ⦄.
(** Pmor-cong₂ **)
Next Obligation.
  intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x. now f_equal.
Qed.
(** Pmor-universal **)
Next Obligation.
  rewrite <- H. rewrite <- H0.
  remember (i x); destruct (i x); now subst.
Qed.

==> anc/Category/Types_Setoids.v <==
(*

   Benedikt Ahrens and Régis Spadotti
   
   Coinitial semantics for redecoration of triangular matrices
   
   http://arxiv.org/abs/1401.1053

*)

(* 

  Content of this file:
  
  definition of the functor [EQ] from sets to setoids, proof that it is strong monoidal

*)

Require Import Category.Types.
Require Import Category.Setoids.
Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.Product.
Require Import Theory.Isomorphism.
Require Import Theory.CartesianStrongMonoidal.

(*------------------------------------------------------------------------------
  -- ＦＵＮＣＴＯＲ  ＥＱ
  ----------------------------------------------------------------------------*)
(** * Functor 𝑬𝑸 : 𝑻𝒚𝒑𝒆 → 𝑺𝒆𝒕𝒐𝒊𝒅 **)

(** ** Definition **)

Program Definition F : 𝑻𝒚𝒑𝒆 → 𝑺𝒆𝒕𝒐𝒊𝒅 := λ T ∙ Setoids.make  ⦃ Carrier  ≔ T
                                                            ; Equiv    ≔ eq ⦄.

Program Definition map {A B} : [ A ⇒ B ⟶ F A ⇒ F B ] :=
  λ f ↦ Setoids.Morphism.make f.
(** f-cong **)
Next Obligation.
  intros f g eq_fg x y eq_xy; simpl.
  now rewrite eq_xy.
Qed.

Lemma id A : id[ F A ] ≈ map id[ A ].
Proof.
  intros x y eq_xy; now rewrite eq_xy.
Qed.

Lemma map_compose A B C (f : A ⇒ B) (g : B ⇒ C) : map (g ∘ f) ≈ (map g) ∘ (map f).
Proof.
  intros x y eq_xy. now rewrite eq_xy.
Qed.

Definition 𝑬𝑸 : Functor 𝑻𝒚𝒑𝒆 𝑺𝒆𝒕𝒐𝒊𝒅 := mkFunctor id map_compose.


(*------------------------------------------------------------------------------
  -- ＥＱ  ＩＳ  ＳＴＲＯＮＧ  ＭＯＮＯＩＤＡＬ
  ----------------------------------------------------------------------------*)
(** ** 𝑬𝑸 is strong monoidal **)

Program Instance 𝑬𝑸_SM : CartesianStrongMonoidal 𝑬𝑸 :=
  CartesianStrongMonoidal.make ⦃ φ ≔ λ A B ∙ Setoids.Morphism.make (λ x ∙ x) ⦄.
(** φ-cong **)
Next Obligation.
  now f_equal.
Qed.
(** φ-inverse **)
Next Obligation.
  constructor.
  - (* iso_left *)
    intros f g eq_fg. exact eq_fg.
  - (* iso_right *)
    intros f g eq_fg. simpl in *. destruct f. auto.
Qed.

(*------------------------------------------------------------------------------
  -- ＦＵＮＣＴＯＲ  ＥＱ-×
  ----------------------------------------------------------------------------*)
(** * Functor 𝑬𝑸-× : 𝑻𝒚𝒑𝒆 × 𝑻𝒚𝒑𝒆 → 𝑺𝒆𝒕𝒐𝒊𝒅 **)

(** ** Definition **)


Program Definition 𝑬𝑸_prod : Functor (𝑻𝒚𝒑𝒆 𝘅 𝑻𝒚𝒑𝒆) 𝑺𝒆𝒕𝒐𝒊𝒅 :=
  Functor.make ⦃ F   ≔ λ A ∙ Setoids.make ⦃ Carrier ≔ fst A ⟨×⟩ snd A
                                          ; Equiv ≔ eq ⦄
               ; map ≔ λ A B ∙ λ f ↦ Setoids.Morphism.make (λ x ∙ (fst f (fst x) , snd f (snd x))) ⦄.
(** equivalence **)
Next Obligation.
  eauto with typeclass_instances.
Qed.
(** map-proper **)
Next Obligation.
  intros [? ?] [? ?] [? ?] [? ?] [? ?] eq. injection eq; intros.
  simpl in *; f_equal; congruence.
Qed.

Notation "𝑬𝑸-𝘅" := 𝑬𝑸_prod.


==> anc/Make <==
-R . Cat

./Category/Cut_NT.v
./Category/RComod.v
./Category/RComonad.v
./Category/RComonadWithCut.v
./Category/RComonad_RComonadWithCut.v
./Category/Setoids.v
./Category/Types.v
./Category/Types_Setoids.v
./Misc/Unicode.v
./Theory/CartesianStrongMonoidal.v
./Theory/Category.v
./Theory/Comodule.v
./Theory/Functor.v
./Theory/InitialTerminal.v
./Theory/Isomorphism.v
./Theory/NaturalTransformation.v
./Theory/Notations.v
./Theory/PrecompositionWithProduct.v
./Theory/Product.v
./Theory/PushforwardComodule.v
./Theory/RelativeComonad.v
./Theory/RelativeComonadWithCut.v
./Theory/SetoidType.v

./Category/TriMat/Category.v
./Category/TriMat/Axioms.v
./Category/TriMat/Terminality.v
./Category/TriMat/Model.v

./Category/Stream/Category.v
./Category/Stream/Axioms.v
./Category/Stream/Terminality.v
./Category/Stream/Model.v

./Category/Diag.v


==> anc/Makefile <==
COQDOCFLAGS?=-interpolate -utf8 -s --with-header assets/coq-header.html --with-footer assets/coq-footer.html
-include Makefile.coq

Makefile.coq:
	coq_makefile -f Make -o $@

doc: rmhtml html/toc.html html/coqdoc.css html/Symbola.woff html/jquery-1.11.0.min.js
	perl -i assets/alignment.pl html/*.html
	sed -i'.bk' -f assets/replace.sed html/*.html
	perl -i -p -0 -e 's/(\n<br\/>\n)+/<br\/>\n/g' html/*.html
	perl -i -p -0 -e 's/(<div class="code">\n*)(\n<br\/>\n)+/\1/g' html/*.html
	rm -rf html/*.bk

html/toc.html: toc.md
	markdown $< | cat assets/toc-header.html - assets/toc-footer.html > $@

rmhtml: html
	rm -f html/toc.html html/coqdoc.css

html/%: assets/%
	cp $< $@


==> anc/Misc/Unicode.v <==
(*----------------------------------------------------------------------------*)
(*    Coq Unicode Notations                                                   *)
(*----------------------------------------------------------------------------*)

(* Logic *)
Notation "∀  x .. y , P" := (forall x, .. (forall y, P) ..)
  (at level 200, x binder, y binder, right associativity) : type_scope.
Notation "∃  x .. y , P" := (exists x, .. (exists y, P) ..)
  (at level 200, x binder, y binder, right associativity) : type_scope.

Notation "x ∨ y" := (x \/ y) (at level 85, right associativity) : type_scope.
Notation "x ∧ y" := (x /\ y) (at level 80, right associativity) : type_scope.
Notation "x → y" := (x -> y)
  (at level 90, y at level 200, right associativity): type_scope.

Notation "x ↔ y" := (x <-> y) (at level 95, no associativity): type_scope.
Notation "¬ x" := (~x) (at level 75, right associativity) : type_scope.
Notation "x ≠ y" := (x <> y) (at level 70) : type_scope.

(* Abstraction *)
Notation "'λ'  x .. y ∙ t" := (fun x => .. (fun y => t) ..)
  (at level 200, x binder, y binder, right associativity).


==> anc/README.md <==

## REQUIREMENTS

This library compiles with Coq8.4pl3 [1].


## INSTALLATION

```
$ make all
```
## Documentation [requires markdown]
```
$ make doc
```

[1] http://coq.inria.fr/distrib/V8.4pl3/


==> anc/Theory/CartesianStrongMonoidal.v <==
(*

   Benedikt Ahrens and Régis Spadotti
   
   Coinitial semantics for redecoration of triangular matrices
   
   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:
  
  definition of strong monoidal functor between cartesian monoidal categories

*)

Require Import Theory.Category.
Require Import Theory.Isomorphism.
Require Import Theory.Functor.
Require Import Theory.Product.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＲＴＥＳＩＡＮ  ＳＴＲＯＮＧ  ＭＯＮＯＩＤＡＬ  ＦＵＮＣＴＯＲ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** * Cartesian strong monoidal functor **)

(** ** Definition **)

Section StrongMonoidal.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} (F : Functor 𝒞 𝒟).

  Definition φ (A B : 𝒞) : F (A × B) ⇒ F A × F B := ⟨ F ⋅ π₁ , F ⋅ π₂ ⟩.

  Class CartesianStrongMonoidal := mkCartesianStrongMonoidal
  { φ_inv        : ∀ {A B}, F A × F B ⇒ F (A × B)
  ; φ_is_inverse :> ∀ {A B}, IsInverse (φ A B) φ_inv }.


End StrongMonoidal.

Arguments mkCartesianStrongMonoidal {_ _ _ _ _ _} _.
Arguments φ {_ _ _ _ _ _ _}.

Notation "'CartesianStrongMonoidal.make' ⦃ 'φ' ≔ φ ⦄" :=
  (@mkCartesianStrongMonoidal _ _ _ _ _ φ _) (only parsing).


(** ** Equations **)

(* begin hide *)
Section equations.
(* end hide *)

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} {F : Functor 𝒞 𝒟} `{!CartesianStrongMonoidal F}.

  Lemma Fπ₁_φ_inv : ∀ {A B}, F ⋅ π₁ ∘ φ⁻¹ ≈ π₁[F A, F B].
  Proof.
    intros A B.
    etransitivity;
      [ apply Π₂.cong; [ instantiate (1 := π₁ ∘ φ); unfold φ; now rewrite π₁_compose
                       | reflexivity ] |].
    now rewrite compose_assoc, iso_left, right_id.
  Qed.

  Lemma Fπ₂_φ_inv : ∀ {A B}, F ⋅ π₂ ∘ φ⁻¹ ≈ π₂[F A, F B].
  Proof.
    intros A B.
    etransitivity;
      [ apply Π₂.cong; [ instantiate (1 := π₂ ∘ φ); unfold φ; now rewrite π₂_compose
                       | reflexivity ] |].
    now rewrite compose_assoc, iso_left, right_id.
  Qed.

(* begin hide *)
End equations.
(* end hide *)



==> anc/Theory/Category.v <==
(*

   Benedikt Ahrens and Régis Spadotti
   
   Coinitial semantics for redecoration of triangular matrices
   
   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:
  
  definition of category

*)

Require Export Misc.Unicode.
Require Export Theory.Notations.
Require Export Theory.SetoidType.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＡＴＥＧＯＲＹ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** ** Category definition **)

Structure Category : Type := mkCategory
{ Obj            :>  Type
; Hom            :   Obj → Obj → Setoid where "A ⇒ B" := (Hom A B)
; id             :   ∀ {A}, A ⇒ A
; compose        :   ∀ {A B C}, [ B ⇒ C ⟶ A ⇒ B ⟶ A ⇒ C ] where "g ∘ f" := (compose g f)
; left_id        :   ∀ {A B} {f : A ⇒ B}, id ∘ f ≈ f
; right_id       :   ∀ {A B} {f : A ⇒ B}, f ∘ id ≈ f
; compose_assoc  :   ∀ {A B C D} {f : A ⇒ B} {g : B ⇒ C} {h : C ⇒ D}, h ∘ g ∘ f ≈ h ∘ (g ∘ f) }.

Arguments mkCategory  {_ _ _ _} _ _ _.
Arguments Hom         {_} _ _.
Arguments id          {_} {_}.
Arguments compose     {_} {_ _ _}.

Notation "_⇒_"  := Hom (only parsing).
Infix "⇒"       := Hom.

Notation "_∘_"  := compose (only parsing).
Infix "∘"       := compose.

Notation "'id[' X ]"     := (id (A := X)) (only parsing).
Notation "T '-id'"       := (id (c := T)) (at level 0, only parsing).
Notation "T '-id[' X ]"  := (id (c := T) (A := X)) (at level 0, only parsing).

Notation "'Category.make' ⦃ 'Hom' ≔ Hom ; 'id' ≔ id ; 'compose' ≔ compose ⦄" :=
  (@mkCategory _ Hom id compose _ _ _) (only parsing).


(** ** Product of categories **)

Local Notation π₁ := fst.
Local Notation π₂ := snd.

Program Definition prod_cat (𝒞 𝒟 : Category) : Category :=
  Category.make ⦃ Hom ≔ λ (A B : 𝒞 ⟨×⟩ 𝒟) ∙ Setoid.make ⦃ Carrier ≔ (π₁ A ⇒ π₁ B) ⟨×⟩ (π₂ A ⇒ π₂ B)
                                                        ; Equiv ≔ λ f g ∙ π₁ f ≈ π₁ g ∧ π₂ f ≈ π₂ g ⦄
                ; id  ≔ λ A ∙ (𝒞-id , 𝒟-id)
                ; compose ≔ λ A B C ∙ λ g f ↦₂ (π₁ g ∘ π₁ f , π₂ g ∘ π₂ f) ⦄.
Next Obligation.
  constructor.
  - intros [f₁ f₂]; split; reflexivity.
  - intros [f₁ f₂] [g₁ g₂] [eq_f₁g₁ eq_f₂g₂]; split; now symmetry.
  - intros [f₁ f₂] [g₁ g₂] [h₁ h₂] [? ?] [? ?]; split; etransitivity; eauto.
Qed.
Next Obligation.
  intros [? ?] [? ?] [? ?] [? ?] [? ?] [? ?]; split; now apply cong.
Qed.
Next Obligation.
  split; now rewrite left_id.
Qed.
Next Obligation.
  split; now rewrite right_id.
Qed.
Next Obligation.
  split; now rewrite compose_assoc.
Qed.

Notation "A '𝘅' B" := (prod_cat A B) (at level 20, left associativity).
Notation "'_𝘅_'" := prod_cat (only parsing).


==> anc/Theory/Comodule.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of comodule over relative comonad
  - definition of morphisms of comodules, identity and composition

*)

Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＣＯＭＯＤＵＬＥ  ＯＶＥＲ  ＲＥＬＡＴＩＶＥ  ＣＯＭＯＮＡＤ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** ** Comodule over relative comonad definition **)

Structure Comodule `{F : Functor 𝒞 𝒟} (T : RelativeComonad F) (ℰ : Category) : Type := mkComodule
{ M                :>  𝒞 → ℰ
; mcobind          :   ∀ {C D}, [ T C ⇒ F D ⟶ M C ⇒ M D ]
; mcobind_counit   :   ∀ {C}, mcobind counit[ C ] ≈ id[ M C ]
; mcobind_mcobind  :   ∀ {C D E} {f : T C ⇒ F D} {g : T D ⇒ F E},
                         mcobind(g) ∘ mcobind(f) ≈ mcobind(g ∘ T⋅cobind(f)) }.

Arguments mkComodule       {_ _ _ _ _ _ _} _ _.
Arguments M                {_ _ _ _ _} _ _.
Arguments mcobind          {_ _ _ _ _} _ {_ _}.
Arguments mcobind_counit   {_ _ _ _ _} _ {_}.
Arguments mcobind_mcobind  {_ _ _ _ _} _ {_ _ _ _ _}.

Notation "M '⋅mcobind'" := (mcobind M) (at level 0).

Notation "'Comodule.make' ⦃ 'M' ≔ M ; 'mcobind' ≔ mcobind ⦄" :=
  (@mkComodule _ _ _ _ _ M mcobind _ _) (only parsing).

(*------------------------------------------------------------------------------
  -- ＦＵＮＣＴＯＲＩＡＬＩＴＹ
  ----------------------------------------------------------------------------*)
(** ** Functoriality of comodule **)

(* begin hide *)
Section Functoriality.
(* end hide *)

  Context `{F : Functor 𝒞 𝒟} {T : RelativeComonad F} {ℰ} (M : Comodule T ℰ).

  Program Definition mlift {A B} : [ A ⇒ B ⟶ M A ⇒ M B ] :=
    λ f ↦ M⋅mcobind (F⋅f ∘ counit[ A ]).
  Next Obligation.
    intros x y eq_xy. now rewrite eq_xy.
  Qed.

  Lemma mlift_id A : id[ M A ] ≈ mlift id[ A ].
  Proof.
    simpl. rewrite <- identity, left_id, mcobind_counit.
    reflexivity.
  Qed.

  Lemma mlift_compose A B C (f : A ⇒ B) (g : B ⇒ C) : mlift (g ∘ f) ≈ (mlift g) ∘ (mlift f).
  Proof.
    simpl.
    rewrite mcobind_mcobind,
            compose_assoc,
            counit_cobind,
            <- compose_assoc,
            <- map_compose.
    reflexivity.
  Qed.

  Definition MLift : Functor 𝒞 ℰ := mkFunctor mlift_id mlift_compose.

(* begin hide *)
End Functoriality.
(* end hide *)


(*------------------------------------------------------------------------------
  -- ＭＯＲＰＨＩＳＭ
  ----------------------------------------------------------------------------*)
(** ** Morphism of comodules **)

Structure Morphism `{F : Functor 𝒞 𝒟} {T : RelativeComonad F} {ℰ} (M N : Comodule T ℰ) : Type := mkMorphism
{ α           :> ∀ C, M C ⇒ N C
; α_commutes  : ∀ {C D} {f : T C ⇒ F D}, α(D) ∘ M⋅mcobind f ≈ N⋅mcobind f ∘ α(C) }.

Arguments mkMorphism  {_ _ _ _ _ _ _ _} _.
Arguments α           {_ _ _ _ _ _ _} _ _.
Arguments α_commutes  {_ _ _ _ _ _ _} _ {_ _ _}.

Notation "'Comodule.make' ⦃ 'α' ≔ α ⦄" :=
         (@mkMorphism _ _ _ _ _ _ _ α _) (only parsing).

Module Morphism.

  (* -- Ｉｄｅｎｔｉｔｙ  /  Ｃｏｍｐｏｓｉｔｉｏｎ                      -- *)
  Section id_composition.

    Context `{F : Functor 𝒞 𝒟} {T : RelativeComonad F} {ℰ : Category}.

    Program Definition Hom (M N : Comodule T ℰ) : Setoid :=
      Setoid.make ⦃ Carrier ≔ Morphism M N
                  ; Equiv   ≔ λ f g ∙ ∀ x, f x ≈ g x ⦄.
    Next Obligation.
      constructor.
      - intros f x; reflexivity.
      - intros f g eq_fg x. symmetry. apply eq_fg.
      - intros f g h eq_fg eq_gh; etransitivity; eauto.
    Qed.

    Local Infix "⇒" := Hom.

    Program Definition id {M : Comodule T ℰ} : M ⇒ M :=
      Comodule.make ⦃ α ≔ λ C ∙ id[ M C ] ⦄.
    Next Obligation.
      now rewrite left_id, right_id.
    Qed.

    Program Definition compose {M N P : Comodule T ℰ} : [ N ⇒ P ⟶ M ⇒ N ⟶ M ⇒ P ] :=
      λ g f ↦₂ Comodule.make ⦃ α ≔ λ C ∙ g(C) ∘ f(C) ⦄.
    Next Obligation.
      rewrite <- compose_assoc; rewrite <- α_commutes.
      rewrite compose_assoc; rewrite α_commutes; rewrite compose_assoc.
      reflexivity.
    Qed.
    Next Obligation.
      intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x. simpl.
      apply Π₂.cong; [ apply eq_f₁f₂ | apply eq_g₁g₂ ].
    Qed.

  End id_composition.

End Morphism.


==> anc/Theory/Functor.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of functor

*)

Require Import Theory.Category.

(*------------------------------------------------------------------------------
  -- ＦＵＮＣＴＯＲ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** ** Functor definition **)

Structure Functor (𝒞 𝒟 : Category) : Type := mkFunctor
{ F           :> 𝒞 → 𝒟
; map         : ∀ {A B}, [ A ⇒ B ⟶ F A ⇒ F B ]
; identity    : ∀ {A}, id[ F A ] ≈ map id[ A ]
; map_compose : ∀ {A B C} {f : A ⇒ B} {g : B ⇒ C}, map (g ∘ f) ≈ (map g) ∘ (map f) }.

Arguments mkFunctor {_ _} {_ _} _ _.
Arguments map       {_ _} _ {_ _}.

Notation "F ⋅ f" := (map F f) (at level 35, no associativity).

Notation "'Functor.make' ⦃ 'F' ≔ F ; 'map' ≔ map ⦄" :=
  (@mkFunctor _ _ F map _ _) (only parsing).


==> anc/Theory/InitialTerminal.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of initial and terminal object

*)

Require Import Theory.Category.

Generalizable All Variables.

(** ** Initial object definition **)

(*------------------------------------------------------------------------------
  -- ＩＮＩＴＩＡＬ  ＯＢＪＥＣＴ
  ----------------------------------------------------------------------------*)

Structure Initial (𝒞 : Category) := mkInitial
{ empty :> 𝒞
; bottom : ∀ {A : 𝒞}, empty ⇒ A
; bottom_unique : ∀ `{f : empty ⇒ A}, f ≈ bottom }.

Notation "⟨⊥⟩"      := empty.
Notation "!-⊥"      := bottom.
Notation "⊥-unique" := bottom_unique.

Notation "'Initial.make' ⦃ 'empty' ≔ empty ; 'bottom' ≔ bottom ⦄" :=
  (@mkInitial _ empty bottom _) (only parsing).

(*------------------------------------------------------------------------------
  -- ＴＥＲＭＩＮＡＬ  ＯＢＪＥＣＴ
  ----------------------------------------------------------------------------*)
(** ** Terminal object definition **)

Structure Terminal (𝒞 : Category) := mkTerminal
{ one :> 𝒞
; top : ∀ {A : 𝒞}, A ⇒ one
; top_unique : ∀ `{f : A ⇒ one}, f ≈ top }.

Notation "⟨⊤⟩"      := one.
Notation "!-⊤"      := top.
Notation "⊤-unique" := top_unique.

Notation "'Terminal.make' ⦃ 'one' ≔ one ; 'top' ≔ top ⦄" := (@mkTerminal _ one top _) (only parsing).


==> anc/Theory/Isomorphism.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of isomorphism in a category
  - somme lemmas about composition and symmetry of isos

*)

Require Import Theory.Category.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＩＳＯＭＯＲＰＨＩＳＭ  ＤＥＦＩＮＩＴＩＯＮＳ
  ----------------------------------------------------------------------------*)
(** * Isomorphism **)

(** ** Inverse of a morphism definition **)

Class IsInverse {𝒞 : Category} {A B : 𝒞} (f : A ⇒ B) (g : B ⇒ A) : Prop := mkInverse
{ iso_left  : f ∘ g ≈ id
; iso_right : g ∘ f ≈ id }.

Arguments mkInverse {_ _ _ _ _} _ _.


Definition inverse_of {𝒞 : Category} {A B : 𝒞} {g : B ⇒ A} (f : A ⇒ B) `{!IsInverse f g} : B ⇒ A := g.

Arguments inverse_of {_ _ _ _} _ {_}.

Notation "f ⁻¹" := (inverse_of f) (at level 0, no associativity).

(** ** Isomorphism between objects **)
Structure Iso {𝒞 : Category} (A B : 𝒞) := mkIso
{ iso_from    :> A ⇒ B
; iso_to      : B ⇒ A
; iso_inverse : IsInverse iso_from iso_to }.

Existing Instance iso_inverse.

Arguments mkIso    {_ _ _ _} _ _.
Arguments iso_from {_ _ _} _.
Arguments iso_to   {_ _ _} _.

Infix "≅" := Iso (at level 70).
Notation "I '⋅≅-left'":= (iso_left I) (at level 0, only parsing).
Notation "I '⋅≅-right'":= (iso_left I) (at level 0, only parsing).

Notation "'Iso.make' ⦃ 'from' ≔ from ; 'to' ≔ to ⦄" :=
  (@mkIso _ _ _ from to (mkInverse _ _)) (only parsing).

(** ** _≅_ is an equivalence relation **)
Section Iso_Equivalence.

  Context {𝒞 : Category}.

  Program Definition refl {A : 𝒞} : A ≅ A :=
    Iso.make ⦃ from ≔ id
             ; to   ≔ id ⦄.
  Next Obligation. (* iso_left *)
    now rewrite left_id.
  Qed.
  Next Obligation. (* iso_right *)
    now rewrite right_id.
  Qed.

  Program Definition sym {A B : 𝒞} (iso_AB : A ≅ B) : B ≅ A :=
    Iso.make ⦃ from ≔ iso_AB⁻¹
             ; to   ≔ iso_AB ⦄.
  Next Obligation. (* iso_left *)
    now rewrite iso_right.
  Qed.
  Next Obligation. (* iso_left *)
    now rewrite iso_left.
  Qed.

  Program Definition trans {A B C : 𝒞} (iso_AB : A ≅ B) (iso_BC : B ≅ C) : A ≅ C :=
    Iso.make ⦃ from ≔ iso_BC ∘ iso_AB
             ; to   ≔ iso_AB ⁻¹ ∘ iso_BC ⁻¹ ⦄.
  Next Obligation. (* iso_left *)
    rewrite compose_assoc; setoid_rewrite <- compose_assoc at 2.
    now rewrite iso_left, left_id, iso_left.
  Qed.
  Next Obligation. (* iso_right *)
    rewrite compose_assoc; setoid_rewrite <- compose_assoc at 2.
    now rewrite iso_right, left_id, iso_right.
  Qed.

End Iso_Equivalence.

Notation "≅-refl" := refl (only parsing).
Notation "≅-sym" := sym (only parsing).
Notation "≅-trans" := trans (only parsing).


==> anc/Theory/NaturalTransformation.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  definition of natural transformations

*)

Require Import Theory.Category.
Require Import Theory.Functor.

(*------------------------------------------------------------------------------
  -- ＮＡＴＵＲＡＬ  ＴＲＡＮＳＦＯＲＭＡＴＩＯＮ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** * Natural transformation definition **)

Structure NaturalTransformation {𝒞 𝒟 : Category} (F G : Functor 𝒞 𝒟) := mkNaturalTransformation
{ η : ∀ A, F A ⇒ G A
; η_commutes : ∀ {A B} {f : A ⇒ B}, η(B) ∘ F ⋅ f ≈ G ⋅ f ∘ η(A) }.

Arguments mkNaturalTransformation {_ _ _ _ _} _.
Arguments η                       {_ _ _ _} _ _.
Arguments η_commutes              {_ _ _ _} _ {_ _ _}.

Notation "'NaturalTransformation.make' ⦃ 'η' ≔ η ⦄" :=
  (@mkNaturalTransformation _ _ _ _ η _) (only parsing).


==> anc/Theory/Notations.v <==
(*------------------------------------------------------------------------------
  -- ＮＯＴＡＴＩＯＮＳ
  ----------------------------------------------------------------------------*)


(* -- Ｃｏｒｅ  ｎｏｔａｔｉｏｎｓ                                         -- *)
Notation "⊤" := True.
Notation "⊥" := False.
Notation "_⟨⊎⟩_" := sum (only parsing).
Infix "⟨⊎⟩" := sum (at level 25, left associativity).
Infix "⟨×⟩" := prod (at level 20, left associativity).
Notation "_⟨×⟩_" := prod (only parsing).
(** Force coercion to Type (used with program) **)
Notation "‵ T ′" := (T : Type) (only parsing).
(*----------------------------------------------------------------------------*)


(* -- Ｃａｔｅｇｏｒｙ ｎｏｔａｔｉｏｎｓ                                 - --*)
Reserved Notation "A ⇒ B" (at level 30, right associativity).
Reserved Notation "f ∘ g" (at level 40, left associativity).
Reserved Notation "⟨ f , g ⟩" (at level 0, no associativity).
(*----------------------------------------------------------------------------*)


==> anc/Theory/PrecompositionWithProduct.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of comodule obtained by precomposing with product
  - corresponding action on morphisms of comodules

*)

Require Import Category.RComod.
Require Import Theory.Category.
Require Import Theory.Functor.
Require Import Theory.Isomorphism.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＰＲＥＣＯＭＰＯＳＩＴＩＯＮ  ＷＩＴＨ  ＰＲＯＤＵＣＴ
  ----------------------------------------------------------------------------*)
(** * Precomposition with product **)

(** ** Definitions **)

Section PrecompositionWithProduct.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} {F : Functor 𝒞  𝒟}
          {E : 𝒞} `{!CartesianStrongMonoidal F} {T : RelativeComonadWithCut F E}
          {ℰ : Category} (M : Comodule T ℰ).

  Program Definition precomposition_with_product : Comodule T ℰ :=
    Comodule.make  ⦃ M        ≔ λ C ∙ M (E × C)
                   ; mcobind  ≔ λ A B ∙ λ f ↦ M⋅mcobind (T⋅extend(f)) ⦄.
  Next Obligation.
    intros f g eq_fg. now rewrite eq_fg.
  Qed.
  Next Obligation.
    rewrite cut_counit. rewrite <- ∘-×. rewrite <- compose_assoc. rewrite iso_right.
    rewrite left_id. rewrite mcobind_counit. reflexivity.
  Qed.
  Next Obligation.
    rewrite mcobind_mcobind. apply Π.cong. repeat rewrite compose_assoc.
    rewrite ∘-×. rewrite cut_cobind. unfold Extend. simpl.
    repeat rewrite compose_assoc. rewrite counit_cobind.
    repeat rewrite <- compose_assoc. rewrite Fπ₁_φ_inv. rewrite π₁_compose. reflexivity.
  Qed.

End PrecompositionWithProduct.

Arguments precomposition_with_product {_ _ _ _ _} _ {_ _ _} _.

Notation "M [ E '×─' ] " := (precomposition_with_product E M) (at level 0).

(** ** Precomposition with product on morphisms **)
Section Morphisms.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} (F : Functor 𝒞  𝒟)
          (E : 𝒞) `{!CartesianStrongMonoidal F} (T : RelativeComonadWithCut F E)
          (ℰ : Category) (M : Comodule T ℰ) (N : Comodule T ℰ) (α : M ⇒ N).

  Program Definition precomposition_with_product_mor : ‵ M[E×─] ⇒ N[E×─] ′ :=
    Comodule.make ⦃ α ≔ λ A ∙ α (E × A) ⦄.
  Next Obligation.
    now rewrite α_commutes.
  Qed.

End Morphisms.

Arguments precomposition_with_product_mor {_ _ _ _ _} _ {_ _ _ _ _} _.

Notation "α ［ E '×─' ］" := (precomposition_with_product_mor E α) (at level 0).


==> anc/Theory/Product.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of universal property of product
  - some lemmas about interplay of product morphism with composition

*)

Require Import Theory.Category.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＰＲＯＤＵＣＴ  ＯＦ  ＯＢＪＥＣＴＳ
  ----------------------------------------------------------------------------*)
(** * Product of object **)

(** ** Definition of universal property of product **)

Structure Product {𝒞 : Category} (A B : 𝒞) : Type := mkProduct
{ AxB            :> 𝒞
; Pmor           : ∀ {C : 𝒞}, [ C ⇒ A ⟶ C ⇒ B ⟶ C ⇒ AxB ] where "⟨ f , g ⟩" := (Pmor f g)
; π₁             : AxB ⇒ A
; π₂             : AxB ⇒ B
; π₁_compose     : ∀ {C : 𝒞} {f : C ⇒ A} {g : C ⇒ B}, π₁ ∘ ⟨ f , g ⟩ ≈ f
; π₂_compose     : ∀ {C : 𝒞} {f : C ⇒ A} {g : C ⇒ B}, π₂ ∘ ⟨ f , g ⟩ ≈ g
; Pmor_universal : ∀ {C : 𝒞} {f : C ⇒ A} {g : C ⇒ B} {i : C ⇒ AxB},
                     π₁ ∘ i ≈ f → π₂ ∘ i ≈ g → i ≈ ⟨ f , g ⟩ }.

Arguments mkProduct {_ _ _ _ _ _ _} _ _ _.
Arguments AxB       {_ _ _} _.
Arguments Pmor      {_ _ _} {_ _}.
Arguments π₁        {_ _ _ _}.
Arguments π₂        {_ _ _ _}.

Notation "⟨ f , g ⟩" := (Pmor f g).
Notation "P '⋅π₁'" := (π₁ (p := P)) (at level 0, only parsing).
Notation "P '⋅π₂'" := (π₂ (p := P)) (at level 0, only parsing).
Notation "'π₁[' A , B ]" := (π₁ (A := A) (B := B)) (only parsing).
Notation "'π₂[' A , B ]" := (π₂ (A := A) (B := B)) (only parsing).

(*------------------------------------------------------------------------------
  -- ＨＡＳ  ＢＩＮＡＲＹ  ＰＲＯＤＵＣＴ
  ----------------------------------------------------------------------------*)
(** ** Category has binary product **)

Class BinaryProduct (𝒞 : Category) :=
  product : ∀ (A B : 𝒞), Product A B.

Infix "×" := product (at level 20).

Notation "'BinaryProduct.make' ⦃ 'Category' ≔ 𝒞 ; '_×_' ≔ pr ; '⟨_,_⟩' ≔ prm ; 'π₁' ≔ pr1 ; 'π₂' ≔ pr2 ⦄" :=
  (λ (A B : 𝒞) ∙ @mkProduct _ A B (pr A B) (λ C ∙ Π₂.make (prm C)) pr1 pr2 _ _ _) (only parsing).


(*------------------------------------------------------------------------------
  -- ＰＲＯＤＵＣＴ  ＬＡＷＳ
  ----------------------------------------------------------------------------*)

(** ** Laws on product **)

Program Definition prod_on_arrow
        `{BinaryProduct 𝒞} {A A' B B'} : [ A ⇒ A' ⟶ B ⇒ B' ⟶ A × B ⇒ A' × B' ] :=
  λ f g ↦₂ ⟨ f ∘ π₁ , g ∘ π₂ ⟩.
Next Obligation.
  intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂.
  now rewrite eq_f₁f₂, eq_g₁g₂.
Qed.

Infix "-×-" := prod_on_arrow (at level 35).

Lemma product_postcompose `{BinaryProduct 𝒞} {A B C C' : 𝒞} {f : B ⇒ C} {g : B ⇒ C'} {p : A ⇒ B} :
   ⟨ f , g ⟩ ∘ p ≈ ⟨ f ∘ p , g ∘ p ⟩    :> A ⇒ C × C'.
Proof.
  apply Pmor_universal.
  - rewrite <- compose_assoc. now rewrite π₁_compose.
  - rewrite <- compose_assoc. now rewrite π₂_compose.
Qed.

Lemma product_precompose `{BinaryProduct 𝒞} {A B C D E : 𝒞}
      {f : B ⇒ D} {g : C ⇒ E} {h : A ⇒ B} {k : A ⇒ C} : f-×-g ∘ ⟨ h , k ⟩ ≈ ⟨ f ∘ h , g ∘ k ⟩    :> A ⇒ D × E.
Proof.
  apply Pmor_universal.
  - rewrite <- compose_assoc. simpl. rewrite π₁_compose. rewrite compose_assoc. now rewrite π₁_compose.
  - rewrite <- compose_assoc. simpl. rewrite π₂_compose. rewrite compose_assoc. now rewrite π₂_compose.
Qed.

Notation "∘-×" := product_postcompose (only parsing).
Notation "×-∘" := product_precompose  (only parsing).


==> anc/Theory/PushforwardComodule.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of pushforward of comodules along a comonad morphism
  - definition of comodule morphism induced by a comonad morphism
  - commutativity of pushforward with precomposition w. product

*)

Require Import Category.RComonad.
Require Import Category.RComod.
Require Import Category.RComonadWithCut.
Require Import Theory.Category.
Require Import Theory.Isomorphism.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.RelativeComonadWithCut.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.
Require Import Theory.PrecompositionWithProduct.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＰＵＳＨＦＯＲＷＡＲＤ  ＣＯＭＯＤＵＬＥ
  ----------------------------------------------------------------------------*)
(** * Pushforward comodule **)

(** ** Definition **)
Section Pushforward_construction.

  Context `{F : Functor 𝒞 𝒟} {T S : RelativeComonad F}
           (τ : T ⇒ S) `(M : Comodule T ℰ).

  Program Definition pushforward : Comodule S ℰ :=
    Comodule.make  ⦃ M        ≔ M
                   ; mcobind  ≔ λ C D ∙ λ f ↦ M⋅mcobind (f ∘ τ(C)) ⦄.
  Next Obligation. (* mcobind_cong *)
    solve_proper.
  Qed.
  Next Obligation. (* mcobind_counit *)
    rewrite <- τ_counit. now rewrite mcobind_counit.
  Qed.
  Next Obligation. (* mcobind_mcobind *)
    now rewrite compose_assoc,
                <- τ_commutes,
                mcobind_mcobind,
                <- compose_assoc.
  Qed.

End Pushforward_construction.

(*------------------------------------------------------------------------------
  -- ＦＵNＣＴＯＲＩＡＬＩＴＹ
  ----------------------------------------------------------------------------*)
(** ** Functoriality of pushforward **)

Section Functoriality.

  Context `{F : Functor 𝒞 𝒟} {T S : RelativeComonad F} {ℰ : Category} {M N : Comodule S ℰ}
          (τ : S ⇒ T) (α : M ⇒ N).

  Infix "⁎" := pushforward (at level 0).

  Program Definition pushforward_mor : ‵ τ⁎M ⇒ τ⁎N ′ :=
    Comodule.make ⦃ α ≔ α ⦄.
  Next Obligation. (* α_commutes *)
    now rewrite α_commutes.
  Qed.

End Functoriality.

Program Definition Pushforward
             `{F : Functor 𝒞 𝒟} {T S : RelativeComonad F} (τ : T ⇒ S) {ℰ} : Functor (𝑹𝑪𝒐𝒎𝒐𝒅 T ℰ) (𝑹𝑪𝒐𝒎𝒐𝒅 S ℰ) :=
  Functor.make  ⦃ F    ≔ pushforward τ
                ; map  ≔ λ A B ∙ λ f ↦ pushforward_mor τ f ⦄.
Next Obligation.
  intros f g eq_fg x. simpl. now apply eq_fg.
Qed.
Next Obligation.
  reflexivity.
Qed.
Next Obligation.
  reflexivity.
Qed.

Notation "τ ⁎" := (Pushforward τ) (at level 0).

(** ** Tautological comodule **)
Section tautological_comodule.

  Context `{F : Functor 𝒞 𝒟} (T : RelativeComonad F).

  Program Definition tcomod : Comodule T 𝒟 :=
    Comodule.make  ⦃ M        ≔ T
                   ; mcobind  ≔ λ C D ∙ T⋅cobind ⦄.
  (** mcobind-counit *)
  Next Obligation. 
    now rewrite cobind_counit.
  Qed.
  (** mcobind-mcobind *)
  Next Obligation. 
    now rewrite cobind_cobind.
  Qed.

End tautological_comodule.

Local Coercion tcomod : RelativeComonad >-> Comodule.
Notation "[ T ]" := (tcomod T) (only parsing).

(** ** Induced morphism **)

Section induced_morphism.

  Context `{F : Functor 𝒞 𝒟} {T S : RelativeComonad F}
          (τ : T ⇒ S).

  Program Definition induced_morphism : ‵ τ⁎T ⇒ S ′ :=
    Comodule.make ⦃ α ≔ λ C ∙ τ(C) ⦄.
  (** α-commutes **)
  Next Obligation. 
    now rewrite τ_commutes.
  Qed.

End induced_morphism.

Notation "⟨ τ ⟩" := (induced_morphism τ) (at level 0).

Section Commutes.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟} {F : Functor 𝒞 𝒟}
          {E : 𝒞} `{!CartesianStrongMonoidal F} {T S : RelativeComonadWithCut F E}
          {τ : T ⇒ S} `{M : Comodule T ℰ}.

  Program Definition Φ : ‵ τ⁎(M[E×─]) ⇒ (τ⁎M)[E×─] ′ :=
    Comodule.make ⦃ α ≔ λ X ∙ id[M (E × X)] ⦄.
  Next Obligation.
    rewrite left_id, right_id.
    apply Π.cong.
    repeat rewrite compose_assoc.
    apply Π₂.cong; [ reflexivity |].
    rewrite ∘-×; apply Π₂.cong.
    rewrite compose_assoc; apply Π₂.cong; [ reflexivity |].
    apply τ_counit.
    rewrite compose_assoc. apply Π₂.cong; [ reflexivity |].
    symmetry. apply τ_cut.
  Qed.

End Commutes.


==> anc/Theory/RelativeComonad.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of relative comonad
  - relative comonads are functors
  - definition of morphisms of comonads, identity, composition

*)

Require Import Theory.Category.
Require Import Theory.Functor.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＲＥＬＡＴＩＶＥ  ＣＯＭＯＮＡＤ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** * Relative comonad **)

(** ** Definition **)

Structure RelativeComonad `(F : Functor 𝒞 𝒟) : Type := mkRelativeComonad
{ T              :>  𝒞 → 𝒟
; counit         :   ∀ {X}, T X ⇒ F X
; cobind         :   ∀ {X Y}, [ T X ⇒ F Y ⟶ T X ⇒ T Y ]
; cobind_counit  :   ∀ {X}, cobind counit ≈ id[ T X ]
; counit_cobind  :   ∀ {X Y} {f : T X ⇒ F Y}, counit ∘ cobind(f) ≈ f
; cobind_cobind  :   ∀ {X Y Z} {f : T X ⇒ F Y} {g : T Y ⇒ F Z}, cobind(g) ∘ cobind(f) ≈ cobind(g ∘ cobind(f)) }.

Arguments mkRelativeComonad  {_ _ _ _ _ _} _ _ _.
Arguments counit             {_ _ _} _ {_}.
Arguments cobind             {_ _ _} _ {_ _}.
Arguments cobind_counit      {_ _ _} _ {_}.
Arguments counit_cobind      {_ _ _} _ {_ _ _}.
Arguments cobind_cobind      {_ _ _} _ {_ _ _ _ _}.

Notation "'counit[' X ]"     := (counit _ (X := X)) (only parsing).
Notation "T '⋅counit'"       := (counit T) (at level 0, only parsing).
Notation "T '⋅counit[' X ]"  := (counit T (X := X)) (at level 0, only parsing).
Notation "T '⋅cobind'"       := (cobind T) (at level 0, only parsing).

Notation "'RelativeComonad.make' ⦃ 'T' ≔ T ; 'counit' ≔ counit ; 'cobind' ≔ cobind ⦄" :=
  (@mkRelativeComonad _ _ _ T counit cobind _ _ _) (only parsing).

(*------------------------------------------------------------------------------
  -- ＦＵＮＣＴＯＲＩＡＬＩＴＹ
  ----------------------------------------------------------------------------*)
(** ** Functoriality of relative comonads **)

(* begin hide *)
Section Functoriality.
(* end hide *)

  Context `{F : Functor 𝒞 𝒟} (T : RelativeComonad F).

  Program Definition lift {A B} : [ A ⇒ B ⟶ T A ⇒ T B ] :=
    λ f ↦ T⋅cobind (F⋅f ∘ T⋅counit).
  Next Obligation.
    intros f g eq_fg. now rewrite eq_fg.
  Qed.

  Lemma lift_id : ∀ A, id[ T A ] ≈ lift id[ A ].
  Proof.
    intros A; simpl; unfold lift.
    rewrite <- identity, left_id, cobind_counit.
    reflexivity.
  Qed.

  Lemma lift_compose : ∀ A B C (f : A ⇒ B) (g : B ⇒ C), lift (g ∘ f) ≈ (lift g) ∘ (lift f).
  Proof.
    intros A B C g f; simpl; unfold lift.
    rewrite cobind_cobind,
            compose_assoc,
            counit_cobind,
            <- compose_assoc,
            <- map_compose.
    reflexivity.
  Qed.

  Definition Lift : Functor 𝒞 𝒟 := mkFunctor lift_id lift_compose.

(* begin hide *)
End Functoriality.
(* end hide *)


(*------------------------------------------------------------------------------
  -- ＭＯＲＰＨＩＳＭ
  ----------------------------------------------------------------------------*)
(** ** Morphism of relative comonads **)

Structure Morphism `{F : Functor 𝒞 𝒟} (T S : RelativeComonad F) : Type := mkMorphism
{ τ           :>  ∀ C, T C ⇒ S C
; τ_counit    :   ∀ {C}, T⋅counit[ C ] ≈ S⋅counit[ C ] ∘ τ(C)
; τ_commutes  :   ∀ {C D} {f : S C ⇒ F D}, τ(D) ∘ T⋅cobind (f ∘ τ(C)) ≈ S⋅cobind f ∘ τ(C) }.

Arguments mkMorphism  {_ _ _ _ _ _} _ _.
Arguments τ           {_ _ _ _ _ _} _.
Arguments τ_counit    {_ _ _ _ _} _ {_}.
Arguments τ_commutes  {_ _ _ _ _} _ {_ _ _}.

Notation "'RelativeComonad.make' ⦃ 'τ' ≔ τ ⦄" := (@mkMorphism _ _ _ _ _ τ _ _) (only parsing).

Module Morphism.

  (* -- Ｉｄｅｎｔｉｔｙ  /  Ｃｏｍｐｏｓｉｔｉｏｎ                      -- *)
  Section id_composition.

    Context `{F : Functor 𝒞 𝒟}.

    Implicit Types (T S U : RelativeComonad F).

    Program Definition Hom T S : Setoid :=
      Setoid.make ⦃ Carrier ≔ Morphism T S ; Equiv ≔ λ f g ∙ ∀ x, f x ≈ g x ⦄.
    Next Obligation.
      constructor.
      - intros f x; reflexivity.
      - intros f g eq_fg x. symmetry. apply eq_fg.
      - intros f g h eq_fg eq_gh; etransitivity; eauto.
    Qed.

    Local Infix "⇒" := Hom.

    Program Definition id {S} : S ⇒ S :=
      RelativeComonad.make ⦃ τ ≔ λ C ∙ id[ S C ] ⦄.
    Next Obligation.
      now rewrite right_id.
    Qed.
    Next Obligation.
      rewrite left_id; now do 2 rewrite right_id.
    Qed.

    Program Definition compose {S T U} : [ T ⇒ U ⟶ S ⇒ T ⟶ S ⇒ U ] :=
      λ g f ↦₂ RelativeComonad.make ⦃ τ ≔ λ C ∙ g(C) ∘ f(C) ⦄.
    Next Obligation.
      rewrite <- compose_assoc; now do 2 rewrite <- τ_counit.
    Qed.
    Next Obligation.
      setoid_rewrite <- compose_assoc at 2.
      rewrite <- τ_commutes. rewrite compose_assoc.
      setoid_rewrite <- compose_assoc at 2. rewrite τ_commutes.
      rewrite <- compose_assoc. reflexivity.
    Qed.
    Next Obligation.
      intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x. simpl.
      apply Π₂.cong; [ apply eq_f₁f₂ | apply eq_g₁g₂ ].
    Qed.

  End id_composition.

End Morphism.


==> anc/Theory/RelativeComonadWithCut.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of comonad with cut
  - definition of morphisms of comonads with cut, identity, composition

*)

Require Import Category.RComonad.
Require Import Theory.Category.
Require Import Theory.Isomorphism.
Require Import Theory.Functor.
Require Import Theory.RelativeComonad.
Require Import Theory.Comodule.
Require Import Theory.Product.
Require Import Theory.CartesianStrongMonoidal.

Generalizable All Variables.

(*------------------------------------------------------------------------------
  -- ＲＥＬＡＴＩＶＥ  ＣＯＭＯＮＡＤ  ＤＥＦＩＮＩＴＩＯＮ  ＷＩＴＨ  ＣＵＴ
  ----------------------------------------------------------------------------*)
(** ** Relative comonad with cut **)


(** ** Definition **)

Section Defs.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟}
          (F : Functor 𝒞 𝒟) (E : 𝒞) `{!CartesianStrongMonoidal F}.

  Section ExtendConstruction.

    Context {T : RelativeComonad F}
            (cut : ∀ A, T (E × A) ⇒ T A).

    Program Definition Extend {A B} : [ T A ⇒ F B ⟶ T (E × A) ⇒ F (E × B) ] :=
      λ f ↦ φ⁻¹ ∘ ⟨ F ⋅ π₁ ∘ T⋅counit , f ∘ cut A ⟩.
    Next Obligation.
      intros f g eq_fg. now rewrite eq_fg.
    Qed.

  End ExtendConstruction.

  Structure RelativeComonadWithCut := mkRelativeComonadWithCut
  { T           :>  RelativeComonad F
  ; cut         :   ∀ {A}, T (E × A) ⇒ T A
  ; cut_counit  :   ∀ {A}, T⋅counit[A] ∘ cut ≈ F ⋅ π₂ ∘ T⋅counit
  ; cut_cobind  :   ∀ {A B} {f : T A ⇒ F B}, T⋅cobind(f) ∘ cut ≈ cut ∘ T⋅cobind (Extend (@cut) f) }.

  Definition extend {T : RelativeComonadWithCut} {A B} : [ T A ⇒ F B ⟶ T (E × A) ⇒ F (E × B) ] :=
    Extend (@cut T).

End Defs.

Arguments RelativeComonadWithCut    {_ _ _ _} _ _ {_}.
Arguments mkRelativeComonadWithCut  {_ _ _ _ _ _ _ _ _} _ _.
Arguments T                         {_ _ _ _ _ _ _} _.
Arguments cut                       {_ _ _ _ _ _ _} _ {_}.
Arguments cut_counit                {_ _ _ _ _ _ _} _ {_}.
Arguments cut_cobind                {_ _ _ _ _ _ _} _ {_ _ _}.
Arguments extend                    {_ _ _ _ _ _ _} _ {_ _}.

Notation "'cut[' X ]"     := (cut _ (A := X)) (only parsing).
Notation "T '⋅cut'"       := (cut T) (at level 0).
Notation "T '⋅cut[' X ]"  := (cut T (A := X)) (at level 0, only parsing).
Notation "T '⋅extend'"    := (extend T) (at level 0).

Notation "'RelativeComonadWithCut.make' ⦃ 'RelativeComonad' ≔ RelativeComonad ; 'cut' ≔ cut ⦄" :=
  (@mkRelativeComonadWithCut _ _ _ _ _ _ _ RelativeComonad cut _ _) (only parsing).
Notation "'RelativeComonadWithCut.make' ⦃ 'T' ≔ T ; 'counit' ≔ counit ; 'cobind' ≔ cobind ; 'cut' ≔ cut ⦄" :=
  (@mkRelativeComonadWithCut _ _ _ _ _ _ _
      (RelativeComonad.make ⦃ T ≔ T ;  counit ≔ counit ; cobind ≔ cobind ⦄ ) cut _ _) (only parsing).

(*------------------------------------------------------------------------------
  -- ＭＯＲＰＨＩＳＭ
  ----------------------------------------------------------------------------*)

(** ** Morphism **)

Section MDefs.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟}
          {F : Functor 𝒞 𝒟} {E : 𝒞} `{!CartesianStrongMonoidal F}.

  Local Notation "[ R ]" := (T R) (only parsing).

  Structure Morphism (T S : RelativeComonadWithCut F E) : Type := mkMorphism
  { τ      :>  [T] ⇒ [S]
  ; τ_cut  :   ∀ {A}, S⋅cut ∘ τ(E × A) ≈ τ(A) ∘ T⋅cut }.

End MDefs.

Arguments mkMorphism  {_ _ _ _ _ _ _ _ _ _} _.
Arguments τ           {_ _ _ _ _ _ _ _ _} _.
Arguments τ_cut       {_ _ _ _ _ _ _ _ _} _ {_}.

Notation "'RelativeComonadWithCut.make' ⦃ 'RelativeComonad-τ' ≔ τ ⦄" :=
  (@mkMorphism _ _ _ _ _ _ _ _ _ τ _) (only parsing).
Notation "'RelativeComonadWithCut.make' ⦃ 'τ' ≔ τ ⦄" :=
  (@mkMorphism _ _ _ _ _ _ _ _ _ (RelativeComonad.make ⦃ τ ≔ τ ⦄) _) (only parsing).

Module Morphism.

  (* -- Ｉｄｅｎｔｉｔｙ  /  Ｃｏｍｐｏｓｉｔｉｏｎ                      -- *)
  Section id_composition.

    Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟}
            {F : Functor 𝒞 𝒟} {E : 𝒞} `{!CartesianStrongMonoidal F}.

    Implicit Types (T S U : RelativeComonadWithCut F E).

    Program Definition Hom T S : Setoid :=
      Setoid.make  ⦃ Carrier  ≔ Morphism T S
                   ; Equiv    ≔ _≈_ ⦄.
    Next Obligation.
      constructor.
      - intros f x; reflexivity.
      - intros f g eq_fg x. symmetry. apply eq_fg.
      - intros f g h eq_fg eq_gh; etransitivity; eauto.
    Qed.

    Local Infix "⇒" := Hom.

    Program Definition id {S} : S ⇒ S :=
      RelativeComonadWithCut.make ⦃ RelativeComonad-τ ≔ id ⦄.
    Next Obligation.
      now rewrite left_id, right_id.
    Qed.

    Program Definition compose {S T U} : [ T ⇒ U ⟶ S ⇒ T ⟶ S ⇒ U ] :=
      λ g f ↦₂ RelativeComonadWithCut.make ⦃ RelativeComonad-τ ≔ g ∘ f ⦄.
    Next Obligation.
      rewrite compose_assoc. rewrite <- τ_cut. repeat rewrite <- compose_assoc.
      now rewrite τ_cut.
    Qed.
    Next Obligation.
      intros f₁ f₂ eq_f₁f₂ g₁ g₂ eq_g₁g₂ x.
      apply Π₂.cong; [ apply eq_f₁f₂ | apply eq_g₁g₂ ].
    Qed.

  End id_composition.

End Morphism.

Section CanonicalCut.

  Context `{BinaryProduct 𝒞} `{BinaryProduct 𝒟}
          {F : Functor 𝒞 𝒟} (E : 𝒞) `{!CartesianStrongMonoidal F}.

  Program Definition ccut (R : RelativeComonad F) : RelativeComonadWithCut F E :=
    RelativeComonadWithCut.make ⦃ RelativeComonad ≔ R ; cut ≔ λ A ∙ lift R π₂[E,A] ⦄.
  Next Obligation.
    rewrite counit_cobind. reflexivity.
  Qed.
  Next Obligation.
    do 2 rewrite cobind_cobind. apply Π.cong.
    rewrite compose_assoc. rewrite counit_cobind.
    rewrite <- compose_assoc. rewrite Fπ₂_φ_inv. rewrite π₂_compose. reflexivity.
  Qed.

End CanonicalCut.

Notation "↑[ R ]" := (ccut _ R).
Notation "↑[ R ; E ]" := (ccut E R).

==> anc/Theory/SetoidType.v <==
(*

   Benedikt Ahrens and Régis Spadotti

   Coinitial semantics for redecoration of triangular matrices

   http://arxiv.org/abs/1401.1053

*)

(*

  Content of this file:

  - definition of type of setoids and type of setoid morphisms
  - identity and composition of setoid morphisms

*)

Require Import Misc.Unicode.
Require Import Morphisms.
Require Export SetoidClass.

Generalizable All Variables.
(** * Setoid **)

(*------------------------------------------------------------------------------
  -- ＳＥＴＯＩＤ  ＤＥＦＩＮＩＴＩＯＮ
  ----------------------------------------------------------------------------*)
(** ** Setoid definiton **)

Module Setoid.

  Structure Setoid : Type := mkSetoid
  { Carrier   :>  Type
  ; Equiv     :   Carrier → Carrier → Prop
  ; is_Equiv  :   Equivalence Equiv }.

  Existing Instance is_Equiv.

  Arguments Equiv {_} _ _.

  Notation "'Setoid.make' ⦃ 'Carrier' ≔ c ; 'Equiv' ≔ eq ⦄" :=
    (mkSetoid c eq _) (only parsing).

  Program Definition eq_setoid (T : Type) : Setoid := Setoid.make  ⦃ Carrier  ≔ T
                                                                   ; Equiv    ≔ eq ⦄.

  Notation "_≈_"         := Equiv                    (only parsing).
  Notation "x ≈ y :> T"  := (Equiv (s := T) x y)     (at level 70, y at next level, no associativity).
  Notation "x ≈ y"       := (Equiv x y)              (at level 70, no associativity).
  Notation "x ≉ y"       := (complement Equiv x y)   (at level 70, no associativity).

End Setoid.


(*------------------------------------------------------------------------------
  -- ＳＥＴＯＩＤ  ＭＯＲＰＨＩＳＭ
  ----------------------------------------------------------------------------*)
(** ** Morphism between setoids **)

Module Π.

  Import Setoid.

  Structure Π (From To : Setoid) : Type := mkΠ
  { map         :>  From → To
  ; map_proper  :   Proper (_≈_ ==> _≈_) map }.

  Existing Instance map_proper.

  Lemma cong From To (f : Π From To) : ∀ x y, x ≈ y → f x ≈ f y.
  Proof.
    intros x y eq_xy; now rewrite eq_xy.
  Qed.

  Program Definition setoid (From To : Setoid) : Setoid :=
    Setoid.make  ⦃ Carrier  ≔ Π From To
                 ; Equiv    ≔ λ f g ∙ ∀ x y, x ≈ y → f x ≈ g y ⦄.
  Next Obligation.
    constructor.
    - (* Reflexivity *)
      intros f x y eq_xy. now rewrite eq_xy.
    - (* Symmetry *)
      intros f g eq_fg x y eq_xy. rewrite eq_xy. symmetry. now apply eq_fg.
    - (* Transitivity *)
      intros f g h eq_fg eq_gh x y eq_xy. etransitivity; eauto.
      now apply eq_gh.
  Qed.

  Notation "[ A ⟶ B ]" := (Π A B).

  Notation make f := (@mkΠ _ _ f _) (only parsing).

  Notation "'λ' x .. y ↦ F" := (make (λ x ∙ .. (λ y ∙ F) ..))
    (at level 200, x binder, y binder, no associativity).

  Program Definition id {A} : [A ⟶ A] := make (λ x ∙ x).
  Next Obligation.
    intros f g eq_fg. exact eq_fg.
  Qed.

  Program Definition compose {A B C} (g : [B ⟶ C]) (f : [A ⟶ B]) : [A ⟶ C] := make (λ x ∙ g (f x)).
  Next Obligation.
    intros x y eq_xy. rewrite eq_xy. reflexivity.
  Qed.

End Π.

Module Π₂.

  Import Setoid.

  Structure Π₂ (A B C : Setoid) : Type := mkΠ₂
  { map          :>  A → B → C
  ; map_compose  :   Proper (_≈_ ==> _≈_ ==> _≈_) map }.

  Existing Instance map_compose.

  Lemma cong A B C (f : Π₂ A B C) : ∀ x x' y y', x ≈ x' → y ≈ y' → f x y ≈ f x' y'.
  Proof.
    intros x x' y y' eq_xx' eq_yy'; now rewrite eq_xx', eq_yy'.
  Qed.

  Notation "[ A ⟶ B ⟶ C ]" := (Π₂ A B C).

  Notation make  f := (@mkΠ₂ _ _ _ f _) (only parsing).

  Notation "'λ' x .. y ↦₂ F" := (make (λ x ∙ .. (λ y ∙ F) ..))
    (at level 200, x binder, y binder, no associativity).

End Π₂.

(*----------------------------------------------------------------------------*)

Export Setoid Π Π₂.


==> anc/_CoqProject <==
-R . Cat


==> anc/assets/alignment.pl <==
use strict;
use warnings;
use List::Util ('first');

my $in_table = 0;
my $indent = "";
my @columns = ();

while (my $line = <>) {
	if ($line =~ / {2,}/) {
		chomp ($line);
		if (!$in_table) {
			print "<table>\n";
			$in_table = 1;
			$line =~ /((?:&nbsp;)*)/;
			$indent = $1;
			@columns = ();
		}

		my $cols = $line;
		utf8::decode ($cols);
		$cols =~ s/^$indent//g;
		$cols =~ s/^( *)/"_" x length ($1)/eg;
		$line =~ s/^$indent((?:&nbsp;)*)/"$indent" . (" " x length ($1))/eg;
		$cols =~ s/<(([^">]*)|"[^"]*")*>//g;
		$cols =~ s/(?:&nbsp;)/ /g;
		$cols =~ s/&[^;]*;/_/g;
		my $init_columns = !@columns;
		my $next_index = 0;
		while ($cols =~ /( {2,})/) {
			my $column = length ($`) + length ($1);
			my $replace_by = "";
			my $index = $#columns;
			if ($init_columns) {
				push (@columns, $column);
			} else {
				$index = first { $columns[$_] == $column } 0..$#columns;
				if (!defined ($index)) {
					print STDERR "Invalid alignment in $ARGV, line $. (could not find column at index $column in " . join(", ", @columns) . ").\n";
					utf8::encode ($cols);
					print STDERR "==> $cols\n";
					utf8::decode ($cols);
					$index = $next_index;
				}
				while ($next_index < $index) {
					$replace_by .= "</td><td>";
					$next_index += 1;
				}
				$next_index += 1;
			}
			$cols =~ s/( {2,})/"_" x length ($1)/e;
			if ($cols =~ / {2,}/ or $index == $#columns) {
				$replace_by .= "</td><td>";
			} else {
				$replace_by .= "</td><td colspan=\"" . ($#columns - $index + 1) . "\">";
			}
			$line =~ s/ {2,}/$replace_by/;
		}

		$line =~ s/ {2,}/<\/td><td>/g;
		print "<tr><td>$line</td></tr>\n";
	} elsif ($in_table) {
		print "</table>\n";
		print $line;
		$in_table = 0;
	} else {
		print $line;
	}
	close ARGV if eof;
}


==> anc/assets/coq-footer.html <==
<div class="table-nav-bottom">
	<div>
		Benedikt Ahrens and Régis Spadotti&mdash;
		<a href="http://arxiv.org/abs/1401.1053">Terminal semantics for codata types in intensional Martin-Löf type theory</a>
	</div>
	<div class="toc-nav" >
		<a href="toc.html">Table of contents</a>
	</div>
	<div class="index-nav" >
		<a href="index.html">Index</a>
	</div>
	<div class="sep-nav"> </div>
</div>
</body>
</html>


==> anc/assets/coq-header.html <==
<!DOCTYPE html>
<html>
<head>
<meta charset="utf-8"/>
<link href="coqdoc.css" rel="stylesheet" data-type="text/css" />
<title>Terminal semantics for codata types in intensional Martin-Löf type theory</title>
<script src="jquery-1.11.0.min.js"></script>
<script type="text/javascript">
$ (function () {
	$ ("div.code:contains('Require')").first ().remove ();
	$ ('div.proof').each (function () {
		var html = $ (this).html ();
		var indent = html.match (/^\s*((?:&nbsp;)*)/)[1];
		var indentsize = indent.length / 6;
		$ (this).html (html.replace (new RegExp (indent + "([^&])", 'g'), '$1')).css ('margin-left', indentsize + 'ex');
	});
	$ ('div.code').each (function () {
		var first = $ ($ (this).children ()[0]);
		if (first.prop ('tagName') === 'A' && first.hasClass ('proof')) {
			var prev = $ (this).prev ();
			if (prev.hasClass ('doc')) {
				first.next ().next ().prepend ("<div class=\"proofcomment\">" + prev.html () + "</div>");
				prev.remove ();
				prev = $ (this).prev ();
				if (prev.hasClass ('code')) {
					prev.append ($ (this).contents ());
					$ (this).remove ();
				}
			}
		}
	});
	$ ('div.proof').each (function () {
		var next = $ (this).next ();
		while (next.prop ('tagName') === 'A' && next.hasClass ('proof')) {
			next.remove ();
			$ (this).next ().remove (); // <br />
			next = $ (this).next (); // <div class="proof">
			if (!$ (next.children ()[0]).hasClass ('proofcomment')) {
				$ (this).append ('<hr />');
			}
			$ (this).append (next.contents ());
			next.remove ();
			next = $ (this).next ();
		}
	});
	$ ('a.proof').click (function (e) {
		e.preventDefault ();
		var proof = $ (this).next ().next ();
		$ (this).text ((proof.css ('display') === 'none' ? 'Hide' : 'Show') + ' proof.');
		proof.slideToggle ();
	});
});
</script>
</head>
<body>
<div class="table-nav-top">
	<div>
		Benedikt Ahrens and Régis Spadotti&mdash;
		<a href="http://arxiv.org/abs/1401.1053">Terminal semantics for codata types in intensional Martin-Löf type theory</a>
	</div>
	<div class="toc-nav" >
		<a href="toc.html">Table of contents</a>
	</div>
	<div class="index-nav" >
		<a href="index.html">Index</a>
	</div>
	<div class="sep-nav"> </div>
</div>


==> anc/assets/coqdoc.css <==
@import url(http://fonts.googleapis.com/css?family=Cousine);
.footer {
	font-size:small
}
@font-face {
	font-family: 'Symbola';
	font-style: normal;
	font-weight: 400;
	src: local('Symbola'), url('Symbola.woff') format('woff');
	unicode-range: U+255-10FFFF
}
body {
	font-family: 'Helvetica', sans-serif, 'Symbola';
}
body {/* padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white */}

#page {/* display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; */}

#header {/* display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin */}

#header h1 {/* padding: 0; 
             margin: 0;*/}


/* Contents */

#main{/* display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% */}

#main  h1 {/* line-height: 95% */} /* allow for multi-line headers */

#main  a.idref:visited {/*color : #416DFF; text-decoration : none; */}
#main  a.idref:link {/*color : #416DFF; text-decoration : none; */}
#main  a.idref:hover {/*text-decoration : none; */}
#main  a.idref:active {/*text-decoration : none; */}

#main  a.modref:visited {/*color : #416DFF; text-decoration : none; */}
#main  a.modref:link {/*color : #416DFF; text-decoration : none; */}
#main  a.modref:hover {/*text-decoration : none; */}
#main  a.modref:active {/*text-decoration : none; */}

#main .keyword {/* color : #cf1d1d */}
#main {/* color: black */}

.section {/* background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% */}

h2.section {/* background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% */}

h3.section {/* background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% */}

h4.section {/* 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 

                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-style : bold;
                   text-decoration : underline;
 */}

.inlinecode {/* 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace */} 

.doc .inlinecode {/* 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace */} 

.doc .inlinecode .id {/* 
    color: rgb(30%,30%,70%); 
*/} 

.inlinecodenm {/* 
    display: inline;
    color: #444444;
*/}

.doc .code {/* 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace */} 

.comment {/* 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
*/} 

.code {/* 
    display: block;
  padding-left: 15px;
    font-size: 110%; 
    font-family: monospace;
 */} 

table.infrule {/*
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
*/}

td.infrule {/*
    font-family: monospace;
    text-align: center;
    color: rgb(35%,35%,70%); 
    padding: 0px;
    line-height: 100%;
*/}

tr.infrulemiddle hr {/*
    margin: 1px 0 1px 0;
*/}

.infrulenamecol {/*
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
*/}

/* Pied de page */

#footer {/* font-size: 65%;
          font-family: sans-serif; */}

.id {/* display: inline; */}

.id[data-type="constructor"] {/* 
    color: rgb(60%,0%,0%);
*/}

.id[data-type="var"] {/* 
    color: rgb(40%,0%,40%);
*/}

.id[data-type="variable"] {/* 
    color: rgb(40%,0%,40%);
*/}

.id[data-type="definition"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="abbreviation"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="lemma"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="instance"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="projection"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="method"] {/* 
    color: rgb(0%,40%,0%);
*/}

.id[data-type="inductive"] {/* 
    color: rgb(0%,0%,80%);
*/}

.id[data-type="record"] {/* 
    color: rgb(0%,0%,80%);
*/}

.id[data-type="class"] {/* 
    color: rgb(0%,0%,80%);
*/}

.id[data-type="keyword"] {/* 
 color : #cf1d1d;
     color: black;
*/}

.inlinecode .id {/*
    color: rgb(0%,0%,0%);
*/}


/* TOC */

#toc h2 {/*
    padding: 10px;
    background-color: rgb(60%,60%,100%);
*/}

#toc li {/*
    padding-bottom: 8px;
*/}

/* Index */

#index {/*
    margin: 0;
    padding: 0;
    width: 100%;
*/}

#index #frontispiece {/*
    margin: 1em auto;
    padding: 1em;
    width: 60%;
*/}

.booktitle {/* font-size : 140%  */}
.authors {/* font-size : 90%;
	         line-height: 115%;  */}
.moreauthors {/* font-size : 60%  */}

#index #entrance {/*
    text-align: center;
*/}

#index #entrance .spacer {/*
    margin: 0 30px 0 30px;
*/}

#index #footer {/*
    position: absolute;
    bottom: 0;
    text-align: bottom;
*/}

.paragraph {/*
    height: 0.75em;
*/}

ul.doclist {/*
    margin-top: 0em;
    margin-bottom: 0em;
*/}

/* custom */

.code {
	font-family: "Cousine", "Symbola", monospace;
	font-size:small ;
}

.code a {
	color: black;
	text-decoration: none;
}

.id[data-type="var"] {
	color:black;
}

.id[data-type="variable"] {
	color:black;
}

.id[data-type="keyword"] {
	/* color:#6A6AFF; */
	color:rgb(45,98,178);
}

.id[data-type="definition"] {
	color:rgb(56,148,4);
}

.id[data-type="lemma"] {
	color:rgb(200,46,14);
	font-style:italic;
}

.id[data-type="notation"] {
	/* color:rgb(44,15,94); */
	color:rgb(89,17,136);
}

.id[data-type="record"] {
	color:rgb(44,15,94);
}

.id[data-type="projection"] {
	color:rgb(151,0,126);
}

.id[data-type="method"] {
	color:rgb(151,0,126);
}

.id[data-type="tactic"] {
	color:#0074D9
}

h2 {
	padding-bottom:2px;
	border-bottom:1px solid #ccc;width:75%
}

.table-nav-top {
	width:100%;
	display:table;
	border-width:2px;
	border-color:#ccc;
	border-top-style:solid;
	border-bottom-style:solid;
	padding-top:5px;
	padding-bottom:5px;
	margin-bottom:10px;
	font-size:small;
}

.table-nav-bottom {
	width:100%;
	display:table;
	border-width:2px;
	border-color:#ccc;
	border-top-style:solid;
	border-bottom-style:solid;
	padding-top:5px;
	padding-bottom:5px;
	margin-top:20px;
	font-size:small;
}

.table-nav-top > div {
	display:table-cell;
}
.table-nav-bottom > div {
	display:table-cell;
}

.sep-nav {
	width:30px;
	text-align:center;
}

.toc-nav {
	width:175px;
	border-width:1px;
	border-color:#ccc;
	border-left-style:solid;
	border-right-style:solid;
	text-align:center;
}

.index-nav {
	width:175px;
	text-align:center;
	border-width:1px;
	border-color:#ccc;
	border-right-style:solid;
}

div.proof {
	display: none;
	border-left: 1px solid #aaa;
	border-bottom: 1px solid #aaa;
	padding: 5px;
}

a.proof {
	font-style: italic;
}

div.proofcomment {
	font-family: 'Helvetica', sans-serif, 'Symbola';
	font-style: italic;
	margin-top: 10px;
	padding-bottom: 5px;
	margin-bottom: 5px;
	border-bottom: 1px solid #aaa;
}

div.proof div.proofcomment:first-child {
	margin-top: 0;
}


==> anc/assets/jquery-1.11.0.min.js <==
/*! jQuery v1.11.0 | (c) 2005, 2014 jQuery Foundation, Inc. | jquery.org/license */
!function(a,b){"object"==typeof module&&"object"==typeof module.exports?module.exports=a.document?b(a,!0):function(a){if(!a.document)throw new Error("jQuery requires a window with a document");return b(a)}:b(a)}("undefined"!=typeof window?window:this,function(a,b){var c=[],d=c.slice,e=c.concat,f=c.push,g=c.indexOf,h={},i=h.toString,j=h.hasOwnProperty,k="".trim,l={},m="1.11.0",n=function(a,b){return new n.fn.init(a,b)},o=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,p=/^-ms-/,q=/-([\da-z])/gi,r=function(a,b){return b.toUpperCase()};n.fn=n.prototype={jquery:m,constructor:n,selector:"",length:0,toArray:function(){return d.call(this)},get:function(a){return null!=a?0>a?this[a+this.length]:this[a]:d.call(this)},pushStack:function(a){var b=n.merge(this.constructor(),a);return b.prevObject=this,b.context=this.context,b},each:function(a,b){return n.each(this,a,b)},map:function(a){return this.pushStack(n.map(this,function(b,c){return a.call(b,c,b)}))},slice:function(){return this.pushStack(d.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(a){var b=this.length,c=+a+(0>a?b:0);return this.pushStack(c>=0&&b>c?[this[c]]:[])},end:function(){return this.prevObject||this.constructor(null)},push:f,sort:c.sort,splice:c.splice},n.extend=n.fn.extend=function(){var a,b,c,d,e,f,g=arguments[0]||{},h=1,i=arguments.length,j=!1;for("boolean"==typeof g&&(j=g,g=arguments[h]||{},h++),"object"==typeof g||n.isFunction(g)||(g={}),h===i&&(g=this,h--);i>h;h++)if(null!=(e=arguments[h]))for(d in e)a=g[d],c=e[d],g!==c&&(j&&c&&(n.isPlainObject(c)||(b=n.isArray(c)))?(b?(b=!1,f=a&&n.isArray(a)?a:[]):f=a&&n.isPlainObject(a)?a:{},g[d]=n.extend(j,f,c)):void 0!==c&&(g[d]=c));return g},n.extend({expando:"jQuery"+(m+Math.random()).replace(/\D/g,""),isReady:!0,error:function(a){throw new Error(a)},noop:function(){},isFunction:function(a){return"function"===n.type(a)},isArray:Array.isArray||function(a){return"array"===n.type(a)},isWindow:function(a){return null!=a&&a==a.window},isNumeric:function(a){return a-parseFloat(a)>=0},isEmptyObject:function(a){var b;for(b in a)return!1;return!0},isPlainObject:function(a){var b;if(!a||"object"!==n.type(a)||a.nodeType||n.isWindow(a))return!1;try{if(a.constructor&&!j.call(a,"constructor")&&!j.call(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}if(l.ownLast)for(b in a)return j.call(a,b);for(b in a);return void 0===b||j.call(a,b)},type:function(a){return null==a?a+"":"object"==typeof a||"function"==typeof a?h[i.call(a)]||"object":typeof a},globalEval:function(b){b&&n.trim(b)&&(a.execScript||function(b){a.eval.call(a,b)})(b)},camelCase:function(a){return a.replace(p,"ms-").replace(q,r)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toLowerCase()===b.toLowerCase()},each:function(a,b,c){var d,e=0,f=a.length,g=s(a);if(c){if(g){for(;f>e;e++)if(d=b.apply(a[e],c),d===!1)break}else for(e in a)if(d=b.apply(a[e],c),d===!1)break}else if(g){for(;f>e;e++)if(d=b.call(a[e],e,a[e]),d===!1)break}else for(e in a)if(d=b.call(a[e],e,a[e]),d===!1)break;return a},trim:k&&!k.call("\ufeff\xa0")?function(a){return null==a?"":k.call(a)}:function(a){return null==a?"":(a+"").replace(o,"")},makeArray:function(a,b){var c=b||[];return null!=a&&(s(Object(a))?n.merge(c,"string"==typeof a?[a]:a):f.call(c,a)),c},inArray:function(a,b,c){var d;if(b){if(g)return g.call(b,a,c);for(d=b.length,c=c?0>c?Math.max(0,d+c):c:0;d>c;c++)if(c in b&&b[c]===a)return c}return-1},merge:function(a,b){var c=+b.length,d=0,e=a.length;while(c>d)a[e++]=b[d++];if(c!==c)while(void 0!==b[d])a[e++]=b[d++];return a.length=e,a},grep:function(a,b,c){for(var d,e=[],f=0,g=a.length,h=!c;g>f;f++)d=!b(a[f],f),d!==h&&e.push(a[f]);return e},map:function(a,b,c){var d,f=0,g=a.length,h=s(a),i=[];if(h)for(;g>f;f++)d=b(a[f],f,c),null!=d&&i.push(d);else for(f in a)d=b(a[f],f,c),null!=d&&i.push(d);return e.apply([],i)},guid:1,proxy:function(a,b){var c,e,f;return"string"==typeof b&&(f=a[b],b=a,a=f),n.isFunction(a)?(c=d.call(arguments,2),e=function(){return a.apply(b||this,c.concat(d.call(arguments)))},e.guid=a.guid=a.guid||n.guid++,e):void 0},now:function(){return+new Date},support:l}),n.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(a,b){h["[object "+b+"]"]=b.toLowerCase()});function s(a){var b=a.length,c=n.type(a);return"function"===c||n.isWindow(a)?!1:1===a.nodeType&&b?!0:"array"===c||0===b||"number"==typeof b&&b>0&&b-1 in a}var t=function(a){var b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s="sizzle"+-new Date,t=a.document,u=0,v=0,w=eb(),x=eb(),y=eb(),z=function(a,b){return a===b&&(j=!0),0},A="undefined",B=1<<31,C={}.hasOwnProperty,D=[],E=D.pop,F=D.push,G=D.push,H=D.slice,I=D.indexOf||function(a){for(var b=0,c=this.length;c>b;b++)if(this[b]===a)return b;return-1},J="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",K="[\\x20\\t\\r\\n\\f]",L="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",M=L.replace("w","w#"),N="\\["+K+"*("+L+")"+K+"*(?:([*^$|!~]?=)"+K+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+M+")|)|)"+K+"*\\]",O=":("+L+")(?:\\(((['\"])((?:\\\\.|[^\\\\])*?)\\3|((?:\\\\.|[^\\\\()[\\]]|"+N.replace(3,8)+")*)|.*)\\)|)",P=new RegExp("^"+K+"+|((?:^|[^\\\\])(?:\\\\.)*)"+K+"+$","g"),Q=new RegExp("^"+K+"*,"+K+"*"),R=new RegExp("^"+K+"*([>+~]|"+K+")"+K+"*"),S=new RegExp("="+K+"*([^\\]'\"]*?)"+K+"*\\]","g"),T=new RegExp(O),U=new RegExp("^"+M+"$"),V={ID:new RegExp("^#("+L+")"),CLASS:new RegExp("^\\.("+L+")"),TAG:new RegExp("^("+L.replace("w","w*")+")"),ATTR:new RegExp("^"+N),PSEUDO:new RegExp("^"+O),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+K+"*(even|odd|(([+-]|)(\\d*)n|)"+K+"*(?:([+-]|)"+K+"*(\\d+)|))"+K+"*\\)|)","i"),bool:new RegExp("^(?:"+J+")$","i"),needsContext:new RegExp("^"+K+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+K+"*((?:-\\d)?\\d*)"+K+"*\\)|)(?=[^-]|$)","i")},W=/^(?:input|select|textarea|button)$/i,X=/^h\d$/i,Y=/^[^{]+\{\s*\[native \w/,Z=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,$=/[+~]/,_=/'|\\/g,ab=new RegExp("\\\\([\\da-f]{1,6}"+K+"?|("+K+")|.)","ig"),bb=function(a,b,c){var d="0x"+b-65536;return d!==d||c?b:0>d?String.fromCharCode(d+65536):String.fromCharCode(d>>10|55296,1023&d|56320)};try{G.apply(D=H.call(t.childNodes),t.childNodes),D[t.childNodes.length].nodeType}catch(cb){G={apply:D.length?function(a,b){F.apply(a,H.call(b))}:function(a,b){var c=a.length,d=0;while(a[c++]=b[d++]);a.length=c-1}}}function db(a,b,d,e){var f,g,h,i,j,m,p,q,u,v;if((b?b.ownerDocument||b:t)!==l&&k(b),b=b||l,d=d||[],!a||"string"!=typeof a)return d;if(1!==(i=b.nodeType)&&9!==i)return[];if(n&&!e){if(f=Z.exec(a))if(h=f[1]){if(9===i){if(g=b.getElementById(h),!g||!g.parentNode)return d;if(g.id===h)return d.push(g),d}else if(b.ownerDocument&&(g=b.ownerDocument.getElementById(h))&&r(b,g)&&g.id===h)return d.push(g),d}else{if(f[2])return G.apply(d,b.getElementsByTagName(a)),d;if((h=f[3])&&c.getElementsByClassName&&b.getElementsByClassName)return G.apply(d,b.getElementsByClassName(h)),d}if(c.qsa&&(!o||!o.test(a))){if(q=p=s,u=b,v=9===i&&a,1===i&&"object"!==b.nodeName.toLowerCase()){m=ob(a),(p=b.getAttribute("id"))?q=p.replace(_,"\\$&"):b.setAttribute("id",q),q="[id='"+q+"'] ",j=m.length;while(j--)m[j]=q+pb(m[j]);u=$.test(a)&&mb(b.parentNode)||b,v=m.join(",")}if(v)try{return G.apply(d,u.querySelectorAll(v)),d}catch(w){}finally{p||b.removeAttribute("id")}}}return xb(a.replace(P,"$1"),b,d,e)}function eb(){var a=[];function b(c,e){return a.push(c+" ")>d.cacheLength&&delete b[a.shift()],b[c+" "]=e}return b}function fb(a){return a[s]=!0,a}function gb(a){var b=l.createElement("div");try{return!!a(b)}catch(c){return!1}finally{b.parentNode&&b.parentNode.removeChild(b),b=null}}function hb(a,b){var c=a.split("|"),e=a.length;while(e--)d.attrHandle[c[e]]=b}function ib(a,b){var c=b&&a,d=c&&1===a.nodeType&&1===b.nodeType&&(~b.sourceIndex||B)-(~a.sourceIndex||B);if(d)return d;if(c)while(c=c.nextSibling)if(c===b)return-1;return a?1:-1}function jb(a){return function(b){var c=b.nodeName.toLowerCase();return"input"===c&&b.type===a}}function kb(a){return function(b){var c=b.nodeName.toLowerCase();return("input"===c||"button"===c)&&b.type===a}}function lb(a){return fb(function(b){return b=+b,fb(function(c,d){var e,f=a([],c.length,b),g=f.length;while(g--)c[e=f[g]]&&(c[e]=!(d[e]=c[e]))})})}function mb(a){return a&&typeof a.getElementsByTagName!==A&&a}c=db.support={},f=db.isXML=function(a){var b=a&&(a.ownerDocument||a).documentElement;return b?"HTML"!==b.nodeName:!1},k=db.setDocument=function(a){var b,e=a?a.ownerDocument||a:t,g=e.defaultView;return e!==l&&9===e.nodeType&&e.documentElement?(l=e,m=e.documentElement,n=!f(e),g&&g!==g.top&&(g.addEventListener?g.addEventListener("unload",function(){k()},!1):g.attachEvent&&g.attachEvent("onunload",function(){k()})),c.attributes=gb(function(a){return a.className="i",!a.getAttribute("className")}),c.getElementsByTagName=gb(function(a){return a.appendChild(e.createComment("")),!a.getElementsByTagName("*").length}),c.getElementsByClassName=Y.test(e.getElementsByClassName)&&gb(function(a){return a.innerHTML="<div class='a'></div><div class='a i'></div>",a.firstChild.className="i",2===a.getElementsByClassName("i").length}),c.getById=gb(function(a){return m.appendChild(a).id=s,!e.getElementsByName||!e.getElementsByName(s).length}),c.getById?(d.find.ID=function(a,b){if(typeof b.getElementById!==A&&n){var c=b.getElementById(a);return c&&c.parentNode?[c]:[]}},d.filter.ID=function(a){var b=a.replace(ab,bb);return function(a){return a.getAttribute("id")===b}}):(delete d.find.ID,d.filter.ID=function(a){var b=a.replace(ab,bb);return function(a){var c=typeof a.getAttributeNode!==A&&a.getAttributeNode("id");return c&&c.value===b}}),d.find.TAG=c.getElementsByTagName?function(a,b){return typeof b.getElementsByTagName!==A?b.getElementsByTagName(a):void 0}:function(a,b){var c,d=[],e=0,f=b.getElementsByTagName(a);if("*"===a){while(c=f[e++])1===c.nodeType&&d.push(c);return d}return f},d.find.CLASS=c.getElementsByClassName&&function(a,b){return typeof b.getElementsByClassName!==A&&n?b.getElementsByClassName(a):void 0},p=[],o=[],(c.qsa=Y.test(e.querySelectorAll))&&(gb(function(a){a.innerHTML="<select t=''><option selected=''></option></select>",a.querySelectorAll("[t^='']").length&&o.push("[*^$]="+K+"*(?:''|\"\")"),a.querySelectorAll("[selected]").length||o.push("\\["+K+"*(?:value|"+J+")"),a.querySelectorAll(":checked").length||o.push(":checked")}),gb(function(a){var b=e.createElement("input");b.setAttribute("type","hidden"),a.appendChild(b).setAttribute("name","D"),a.querySelectorAll("[name=d]").length&&o.push("name"+K+"*[*^$|!~]?="),a.querySelectorAll(":enabled").length||o.push(":enabled",":disabled"),a.querySelectorAll("*,:x"),o.push(",.*:")})),(c.matchesSelector=Y.test(q=m.webkitMatchesSelector||m.mozMatchesSelector||m.oMatchesSelector||m.msMatchesSelector))&&gb(function(a){c.disconnectedMatch=q.call(a,"div"),q.call(a,"[s!='']:x"),p.push("!=",O)}),o=o.length&&new RegExp(o.join("|")),p=p.length&&new RegExp(p.join("|")),b=Y.test(m.compareDocumentPosition),r=b||Y.test(m.contains)?function(a,b){var c=9===a.nodeType?a.documentElement:a,d=b&&b.parentNode;return a===d||!(!d||1!==d.nodeType||!(c.contains?c.contains(d):a.compareDocumentPosition&&16&a.compareDocumentPosition(d)))}:function(a,b){if(b)while(b=b.parentNode)if(b===a)return!0;return!1},z=b?function(a,b){if(a===b)return j=!0,0;var d=!a.compareDocumentPosition-!b.compareDocumentPosition;return d?d:(d=(a.ownerDocument||a)===(b.ownerDocument||b)?a.compareDocumentPosition(b):1,1&d||!c.sortDetached&&b.compareDocumentPosition(a)===d?a===e||a.ownerDocument===t&&r(t,a)?-1:b===e||b.ownerDocument===t&&r(t,b)?1:i?I.call(i,a)-I.call(i,b):0:4&d?-1:1)}:function(a,b){if(a===b)return j=!0,0;var c,d=0,f=a.parentNode,g=b.parentNode,h=[a],k=[b];if(!f||!g)return a===e?-1:b===e?1:f?-1:g?1:i?I.call(i,a)-I.call(i,b):0;if(f===g)return ib(a,b);c=a;while(c=c.parentNode)h.unshift(c);c=b;while(c=c.parentNode)k.unshift(c);while(h[d]===k[d])d++;return d?ib(h[d],k[d]):h[d]===t?-1:k[d]===t?1:0},e):l},db.matches=function(a,b){return db(a,null,null,b)},db.matchesSelector=function(a,b){if((a.ownerDocument||a)!==l&&k(a),b=b.replace(S,"='$1']"),!(!c.matchesSelector||!n||p&&p.test(b)||o&&o.test(b)))try{var d=q.call(a,b);if(d||c.disconnectedMatch||a.document&&11!==a.document.nodeType)return d}catch(e){}return db(b,l,null,[a]).length>0},db.contains=function(a,b){return(a.ownerDocument||a)!==l&&k(a),r(a,b)},db.attr=function(a,b){(a.ownerDocument||a)!==l&&k(a);var e=d.attrHandle[b.toLowerCase()],f=e&&C.call(d.attrHandle,b.toLowerCase())?e(a,b,!n):void 0;return void 0!==f?f:c.attributes||!n?a.getAttribute(b):(f=a.getAttributeNode(b))&&f.specified?f.value:null},db.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)},db.uniqueSort=function(a){var b,d=[],e=0,f=0;if(j=!c.detectDuplicates,i=!c.sortStable&&a.slice(0),a.sort(z),j){while(b=a[f++])b===a[f]&&(e=d.push(f));while(e--)a.splice(d[e],1)}return i=null,a},e=db.getText=function(a){var b,c="",d=0,f=a.nodeType;if(f){if(1===f||9===f||11===f){if("string"==typeof a.textContent)return a.textContent;for(a=a.firstChild;a;a=a.nextSibling)c+=e(a)}else if(3===f||4===f)return a.nodeValue}else while(b=a[d++])c+=e(b);return c},d=db.selectors={cacheLength:50,createPseudo:fb,match:V,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(a){return a[1]=a[1].replace(ab,bb),a[3]=(a[4]||a[5]||"").replace(ab,bb),"~="===a[2]&&(a[3]=" "+a[3]+" "),a.slice(0,4)},CHILD:function(a){return a[1]=a[1].toLowerCase(),"nth"===a[1].slice(0,3)?(a[3]||db.error(a[0]),a[4]=+(a[4]?a[5]+(a[6]||1):2*("even"===a[3]||"odd"===a[3])),a[5]=+(a[7]+a[8]||"odd"===a[3])):a[3]&&db.error(a[0]),a},PSEUDO:function(a){var b,c=!a[5]&&a[2];return V.CHILD.test(a[0])?null:(a[3]&&void 0!==a[4]?a[2]=a[4]:c&&T.test(c)&&(b=ob(c,!0))&&(b=c.indexOf(")",c.length-b)-c.length)&&(a[0]=a[0].slice(0,b),a[2]=c.slice(0,b)),a.slice(0,3))}},filter:{TAG:function(a){var b=a.replace(ab,bb).toLowerCase();return"*"===a?function(){return!0}:function(a){return a.nodeName&&a.nodeName.toLowerCase()===b}},CLASS:function(a){var b=w[a+" "];return b||(b=new RegExp("(^|"+K+")"+a+"("+K+"|$)"))&&w(a,function(a){return b.test("string"==typeof a.className&&a.className||typeof a.getAttribute!==A&&a.getAttribute("class")||"")})},ATTR:function(a,b,c){return function(d){var e=db.attr(d,a);return null==e?"!="===b:b?(e+="","="===b?e===c:"!="===b?e!==c:"^="===b?c&&0===e.indexOf(c):"*="===b?c&&e.indexOf(c)>-1:"$="===b?c&&e.slice(-c.length)===c:"~="===b?(" "+e+" ").indexOf(c)>-1:"|="===b?e===c||e.slice(0,c.length+1)===c+"-":!1):!0}},CHILD:function(a,b,c,d,e){var f="nth"!==a.slice(0,3),g="last"!==a.slice(-4),h="of-type"===b;return 1===d&&0===e?function(a){return!!a.parentNode}:function(b,c,i){var j,k,l,m,n,o,p=f!==g?"nextSibling":"previousSibling",q=b.parentNode,r=h&&b.nodeName.toLowerCase(),t=!i&&!h;if(q){if(f){while(p){l=b;while(l=l[p])if(h?l.nodeName.toLowerCase()===r:1===l.nodeType)return!1;o=p="only"===a&&!o&&"nextSibling"}return!0}if(o=[g?q.firstChild:q.lastChild],g&&t){k=q[s]||(q[s]={}),j=k[a]||[],n=j[0]===u&&j[1],m=j[0]===u&&j[2],l=n&&q.childNodes[n];while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if(1===l.nodeType&&++m&&l===b){k[a]=[u,n,m];break}}else if(t&&(j=(b[s]||(b[s]={}))[a])&&j[0]===u)m=j[1];else while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if((h?l.nodeName.toLowerCase()===r:1===l.nodeType)&&++m&&(t&&((l[s]||(l[s]={}))[a]=[u,m]),l===b))break;return m-=e,m===d||m%d===0&&m/d>=0}}},PSEUDO:function(a,b){var c,e=d.pseudos[a]||d.setFilters[a.toLowerCase()]||db.error("unsupported pseudo: "+a);return e[s]?e(b):e.length>1?(c=[a,a,"",b],d.setFilters.hasOwnProperty(a.toLowerCase())?fb(function(a,c){var d,f=e(a,b),g=f.length;while(g--)d=I.call(a,f[g]),a[d]=!(c[d]=f[g])}):function(a){return e(a,0,c)}):e}},pseudos:{not:fb(function(a){var b=[],c=[],d=g(a.replace(P,"$1"));return d[s]?fb(function(a,b,c,e){var f,g=d(a,null,e,[]),h=a.length;while(h--)(f=g[h])&&(a[h]=!(b[h]=f))}):function(a,e,f){return b[0]=a,d(b,null,f,c),!c.pop()}}),has:fb(function(a){return function(b){return db(a,b).length>0}}),contains:fb(function(a){return function(b){return(b.textContent||b.innerText||e(b)).indexOf(a)>-1}}),lang:fb(function(a){return U.test(a||"")||db.error("unsupported lang: "+a),a=a.replace(ab,bb).toLowerCase(),function(b){var c;do if(c=n?b.lang:b.getAttribute("xml:lang")||b.getAttribute("lang"))return c=c.toLowerCase(),c===a||0===c.indexOf(a+"-");while((b=b.parentNode)&&1===b.nodeType);return!1}}),target:function(b){var c=a.location&&a.location.hash;return c&&c.slice(1)===b.id},root:function(a){return a===m},focus:function(a){return a===l.activeElement&&(!l.hasFocus||l.hasFocus())&&!!(a.type||a.href||~a.tabIndex)},enabled:function(a){return a.disabled===!1},disabled:function(a){return a.disabled===!0},checked:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&!!a.checked||"option"===b&&!!a.selected},selected:function(a){return a.parentNode&&a.parentNode.selectedIndex,a.selected===!0},empty:function(a){for(a=a.firstChild;a;a=a.nextSibling)if(a.nodeType<6)return!1;return!0},parent:function(a){return!d.pseudos.empty(a)},header:function(a){return X.test(a.nodeName)},input:function(a){return W.test(a.nodeName)},button:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&"button"===a.type||"button"===b},text:function(a){var b;return"input"===a.nodeName.toLowerCase()&&"text"===a.type&&(null==(b=a.getAttribute("type"))||"text"===b.toLowerCase())},first:lb(function(){return[0]}),last:lb(function(a,b){return[b-1]}),eq:lb(function(a,b,c){return[0>c?c+b:c]}),even:lb(function(a,b){for(var c=0;b>c;c+=2)a.push(c);return a}),odd:lb(function(a,b){for(var c=1;b>c;c+=2)a.push(c);return a}),lt:lb(function(a,b,c){for(var d=0>c?c+b:c;--d>=0;)a.push(d);return a}),gt:lb(function(a,b,c){for(var d=0>c?c+b:c;++d<b;)a.push(d);return a})}},d.pseudos.nth=d.pseudos.eq;for(b in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})d.pseudos[b]=jb(b);for(b in{submit:!0,reset:!0})d.pseudos[b]=kb(b);function nb(){}nb.prototype=d.filters=d.pseudos,d.setFilters=new nb;function ob(a,b){var c,e,f,g,h,i,j,k=x[a+" "];if(k)return b?0:k.slice(0);h=a,i=[],j=d.preFilter;while(h){(!c||(e=Q.exec(h)))&&(e&&(h=h.slice(e[0].length)||h),i.push(f=[])),c=!1,(e=R.exec(h))&&(c=e.shift(),f.push({value:c,type:e[0].replace(P," ")}),h=h.slice(c.length));for(g in d.filter)!(e=V[g].exec(h))||j[g]&&!(e=j[g](e))||(c=e.shift(),f.push({value:c,type:g,matches:e}),h=h.slice(c.length));if(!c)break}return b?h.length:h?db.error(a):x(a,i).slice(0)}function pb(a){for(var b=0,c=a.length,d="";c>b;b++)d+=a[b].value;return d}function qb(a,b,c){var d=b.dir,e=c&&"parentNode"===d,f=v++;return b.first?function(b,c,f){while(b=b[d])if(1===b.nodeType||e)return a(b,c,f)}:function(b,c,g){var h,i,j=[u,f];if(g){while(b=b[d])if((1===b.nodeType||e)&&a(b,c,g))return!0}else while(b=b[d])if(1===b.nodeType||e){if(i=b[s]||(b[s]={}),(h=i[d])&&h[0]===u&&h[1]===f)return j[2]=h[2];if(i[d]=j,j[2]=a(b,c,g))return!0}}}function rb(a){return a.length>1?function(b,c,d){var e=a.length;while(e--)if(!a[e](b,c,d))return!1;return!0}:a[0]}function sb(a,b,c,d,e){for(var f,g=[],h=0,i=a.length,j=null!=b;i>h;h++)(f=a[h])&&(!c||c(f,d,e))&&(g.push(f),j&&b.push(h));return g}function tb(a,b,c,d,e,f){return d&&!d[s]&&(d=tb(d)),e&&!e[s]&&(e=tb(e,f)),fb(function(f,g,h,i){var j,k,l,m=[],n=[],o=g.length,p=f||wb(b||"*",h.nodeType?[h]:h,[]),q=!a||!f&&b?p:sb(p,m,a,h,i),r=c?e||(f?a:o||d)?[]:g:q;if(c&&c(q,r,h,i),d){j=sb(r,n),d(j,[],h,i),k=j.length;while(k--)(l=j[k])&&(r[n[k]]=!(q[n[k]]=l))}if(f){if(e||a){if(e){j=[],k=r.length;while(k--)(l=r[k])&&j.push(q[k]=l);e(null,r=[],j,i)}k=r.length;while(k--)(l=r[k])&&(j=e?I.call(f,l):m[k])>-1&&(f[j]=!(g[j]=l))}}else r=sb(r===g?r.splice(o,r.length):r),e?e(null,g,r,i):G.apply(g,r)})}function ub(a){for(var b,c,e,f=a.length,g=d.relative[a[0].type],i=g||d.relative[" "],j=g?1:0,k=qb(function(a){return a===b},i,!0),l=qb(function(a){return I.call(b,a)>-1},i,!0),m=[function(a,c,d){return!g&&(d||c!==h)||((b=c).nodeType?k(a,c,d):l(a,c,d))}];f>j;j++)if(c=d.relative[a[j].type])m=[qb(rb(m),c)];else{if(c=d.filter[a[j].type].apply(null,a[j].matches),c[s]){for(e=++j;f>e;e++)if(d.relative[a[e].type])break;return tb(j>1&&rb(m),j>1&&pb(a.slice(0,j-1).concat({value:" "===a[j-2].type?"*":""})).replace(P,"$1"),c,e>j&&ub(a.slice(j,e)),f>e&&ub(a=a.slice(e)),f>e&&pb(a))}m.push(c)}return rb(m)}function vb(a,b){var c=b.length>0,e=a.length>0,f=function(f,g,i,j,k){var m,n,o,p=0,q="0",r=f&&[],s=[],t=h,v=f||e&&d.find.TAG("*",k),w=u+=null==t?1:Math.random()||.1,x=v.length;for(k&&(h=g!==l&&g);q!==x&&null!=(m=v[q]);q++){if(e&&m){n=0;while(o=a[n++])if(o(m,g,i)){j.push(m);break}k&&(u=w)}c&&((m=!o&&m)&&p--,f&&r.push(m))}if(p+=q,c&&q!==p){n=0;while(o=b[n++])o(r,s,g,i);if(f){if(p>0)while(q--)r[q]||s[q]||(s[q]=E.call(j));s=sb(s)}G.apply(j,s),k&&!f&&s.length>0&&p+b.length>1&&db.uniqueSort(j)}return k&&(u=w,h=t),r};return c?fb(f):f}g=db.compile=function(a,b){var c,d=[],e=[],f=y[a+" "];if(!f){b||(b=ob(a)),c=b.length;while(c--)f=ub(b[c]),f[s]?d.push(f):e.push(f);f=y(a,vb(e,d))}return f};function wb(a,b,c){for(var d=0,e=b.length;e>d;d++)db(a,b[d],c);return c}function xb(a,b,e,f){var h,i,j,k,l,m=ob(a);if(!f&&1===m.length){if(i=m[0]=m[0].slice(0),i.length>2&&"ID"===(j=i[0]).type&&c.getById&&9===b.nodeType&&n&&d.relative[i[1].type]){if(b=(d.find.ID(j.matches[0].replace(ab,bb),b)||[])[0],!b)return e;a=a.slice(i.shift().value.length)}h=V.needsContext.test(a)?0:i.length;while(h--){if(j=i[h],d.relative[k=j.type])break;if((l=d.find[k])&&(f=l(j.matches[0].replace(ab,bb),$.test(i[0].type)&&mb(b.parentNode)||b))){if(i.splice(h,1),a=f.length&&pb(i),!a)return G.apply(e,f),e;break}}}return g(a,m)(f,b,!n,e,$.test(a)&&mb(b.parentNode)||b),e}return c.sortStable=s.split("").sort(z).join("")===s,c.detectDuplicates=!!j,k(),c.sortDetached=gb(function(a){return 1&a.compareDocumentPosition(l.createElement("div"))}),gb(function(a){return a.innerHTML="<a href='#'></a>","#"===a.firstChild.getAttribute("href")})||hb("type|href|height|width",function(a,b,c){return c?void 0:a.getAttribute(b,"type"===b.toLowerCase()?1:2)}),c.attributes&&gb(function(a){return a.innerHTML="<input/>",a.firstChild.setAttribute("value",""),""===a.firstChild.getAttribute("value")})||hb("value",function(a,b,c){return c||"input"!==a.nodeName.toLowerCase()?void 0:a.defaultValue}),gb(function(a){return null==a.getAttribute("disabled")})||hb(J,function(a,b,c){var d;return c?void 0:a[b]===!0?b.toLowerCase():(d=a.getAttributeNode(b))&&d.specified?d.value:null}),db}(a);n.find=t,n.expr=t.selectors,n.expr[":"]=n.expr.pseudos,n.unique=t.uniqueSort,n.text=t.getText,n.isXMLDoc=t.isXML,n.contains=t.contains;var u=n.expr.match.needsContext,v=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,w=/^.[^:#\[\.,]*$/;function x(a,b,c){if(n.isFunction(b))return n.grep(a,function(a,d){return!!b.call(a,d,a)!==c});if(b.nodeType)return n.grep(a,function(a){return a===b!==c});if("string"==typeof b){if(w.test(b))return n.filter(b,a,c);b=n.filter(b,a)}return n.grep(a,function(a){return n.inArray(a,b)>=0!==c})}n.filter=function(a,b,c){var d=b[0];return c&&(a=":not("+a+")"),1===b.length&&1===d.nodeType?n.find.matchesSelector(d,a)?[d]:[]:n.find.matches(a,n.grep(b,function(a){return 1===a.nodeType}))},n.fn.extend({find:function(a){var b,c=[],d=this,e=d.length;if("string"!=typeof a)return this.pushStack(n(a).filter(function(){for(b=0;e>b;b++)if(n.contains(d[b],this))return!0}));for(b=0;e>b;b++)n.find(a,d[b],c);return c=this.pushStack(e>1?n.unique(c):c),c.selector=this.selector?this.selector+" "+a:a,c},filter:function(a){return this.pushStack(x(this,a||[],!1))},not:function(a){return this.pushStack(x(this,a||[],!0))},is:function(a){return!!x(this,"string"==typeof a&&u.test(a)?n(a):a||[],!1).length}});var y,z=a.document,A=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,B=n.fn.init=function(a,b){var c,d;if(!a)return this;if("string"==typeof a){if(c="<"===a.charAt(0)&&">"===a.charAt(a.length-1)&&a.length>=3?[null,a,null]:A.exec(a),!c||!c[1]&&b)return!b||b.jquery?(b||y).find(a):this.constructor(b).find(a);if(c[1]){if(b=b instanceof n?b[0]:b,n.merge(this,n.parseHTML(c[1],b&&b.nodeType?b.ownerDocument||b:z,!0)),v.test(c[1])&&n.isPlainObject(b))for(c in b)n.isFunction(this[c])?this[c](b[c]):this.attr(c,b[c]);return this}if(d=z.getElementById(c[2]),d&&d.parentNode){if(d.id!==c[2])return y.find(a);this.length=1,this[0]=d}return this.context=z,this.selector=a,this}return a.nodeType?(this.context=this[0]=a,this.length=1,this):n.isFunction(a)?"undefined"!=typeof y.ready?y.ready(a):a(n):(void 0!==a.selector&&(this.selector=a.selector,this.context=a.context),n.makeArray(a,this))};B.prototype=n.fn,y=n(z);var C=/^(?:parents|prev(?:Until|All))/,D={children:!0,contents:!0,next:!0,prev:!0};n.extend({dir:function(a,b,c){var d=[],e=a[b];while(e&&9!==e.nodeType&&(void 0===c||1!==e.nodeType||!n(e).is(c)))1===e.nodeType&&d.push(e),e=e[b];return d},sibling:function(a,b){for(var c=[];a;a=a.nextSibling)1===a.nodeType&&a!==b&&c.push(a);return c}}),n.fn.extend({has:function(a){var b,c=n(a,this),d=c.length;return this.filter(function(){for(b=0;d>b;b++)if(n.contains(this,c[b]))return!0})},closest:function(a,b){for(var c,d=0,e=this.length,f=[],g=u.test(a)||"string"!=typeof a?n(a,b||this.context):0;e>d;d++)for(c=this[d];c&&c!==b;c=c.parentNode)if(c.nodeType<11&&(g?g.index(c)>-1:1===c.nodeType&&n.find.matchesSelector(c,a))){f.push(c);break}return this.pushStack(f.length>1?n.unique(f):f)},index:function(a){return a?"string"==typeof a?n.inArray(this[0],n(a)):n.inArray(a.jquery?a[0]:a,this):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(a,b){return this.pushStack(n.unique(n.merge(this.get(),n(a,b))))},addBack:function(a){return this.add(null==a?this.prevObject:this.prevObject.filter(a))}});function E(a,b){do a=a[b];while(a&&1!==a.nodeType);return a}n.each({parent:function(a){var b=a.parentNode;return b&&11!==b.nodeType?b:null},parents:function(a){return n.dir(a,"parentNode")},parentsUntil:function(a,b,c){return n.dir(a,"parentNode",c)},next:function(a){return E(a,"nextSibling")},prev:function(a){return E(a,"previousSibling")},nextAll:function(a){return n.dir(a,"nextSibling")},prevAll:function(a){return n.dir(a,"previousSibling")},nextUntil:function(a,b,c){return n.dir(a,"nextSibling",c)},prevUntil:function(a,b,c){return n.dir(a,"previousSibling",c)},siblings:function(a){return n.sibling((a.parentNode||{}).firstChild,a)},children:function(a){return n.sibling(a.firstChild)},contents:function(a){return n.nodeName(a,"iframe")?a.contentDocument||a.contentWindow.document:n.merge([],a.childNodes)}},function(a,b){n.fn[a]=function(c,d){var e=n.map(this,b,c);return"Until"!==a.slice(-5)&&(d=c),d&&"string"==typeof d&&(e=n.filter(d,e)),this.length>1&&(D[a]||(e=n.unique(e)),C.test(a)&&(e=e.reverse())),this.pushStack(e)}});var F=/\S+/g,G={};function H(a){var b=G[a]={};return n.each(a.match(F)||[],function(a,c){b[c]=!0}),b}n.Callbacks=function(a){a="string"==typeof a?G[a]||H(a):n.extend({},a);var b,c,d,e,f,g,h=[],i=!a.once&&[],j=function(l){for(c=a.memory&&l,d=!0,f=g||0,g=0,e=h.length,b=!0;h&&e>f;f++)if(h[f].apply(l[0],l[1])===!1&&a.stopOnFalse){c=!1;break}b=!1,h&&(i?i.length&&j(i.shift()):c?h=[]:k.disable())},k={add:function(){if(h){var d=h.length;!function f(b){n.each(b,function(b,c){var d=n.type(c);"function"===d?a.unique&&k.has(c)||h.push(c):c&&c.length&&"string"!==d&&f(c)})}(arguments),b?e=h.length:c&&(g=d,j(c))}return this},remove:function(){return h&&n.each(arguments,function(a,c){var d;while((d=n.inArray(c,h,d))>-1)h.splice(d,1),b&&(e>=d&&e--,f>=d&&f--)}),this},has:function(a){return a?n.inArray(a,h)>-1:!(!h||!h.length)},empty:function(){return h=[],e=0,this},disable:function(){return h=i=c=void 0,this},disabled:function(){return!h},lock:function(){return i=void 0,c||k.disable(),this},locked:function(){return!i},fireWith:function(a,c){return!h||d&&!i||(c=c||[],c=[a,c.slice?c.slice():c],b?i.push(c):j(c)),this},fire:function(){return k.fireWith(this,arguments),this},fired:function(){return!!d}};return k},n.extend({Deferred:function(a){var b=[["resolve","done",n.Callbacks("once memory"),"resolved"],["reject","fail",n.Callbacks("once memory"),"rejected"],["notify","progress",n.Callbacks("memory")]],c="pending",d={state:function(){return c},always:function(){return e.done(arguments).fail(arguments),this},then:function(){var a=arguments;return n.Deferred(function(c){n.each(b,function(b,f){var g=n.isFunction(a[b])&&a[b];e[f[1]](function(){var a=g&&g.apply(this,arguments);a&&n.isFunction(a.promise)?a.promise().done(c.resolve).fail(c.reject).progress(c.notify):c[f[0]+"With"](this===d?c.promise():this,g?[a]:arguments)})}),a=null}).promise()},promise:function(a){return null!=a?n.extend(a,d):d}},e={};return d.pipe=d.then,n.each(b,function(a,f){var g=f[2],h=f[3];d[f[1]]=g.add,h&&g.add(function(){c=h},b[1^a][2].disable,b[2][2].lock),e[f[0]]=function(){return e[f[0]+"With"](this===e?d:this,arguments),this},e[f[0]+"With"]=g.fireWith}),d.promise(e),a&&a.call(e,e),e},when:function(a){var b=0,c=d.call(arguments),e=c.length,f=1!==e||a&&n.isFunction(a.promise)?e:0,g=1===f?a:n.Deferred(),h=function(a,b,c){return function(e){b[a]=this,c[a]=arguments.length>1?d.call(arguments):e,c===i?g.notifyWith(b,c):--f||g.resolveWith(b,c)}},i,j,k;if(e>1)for(i=new Array(e),j=new Array(e),k=new Array(e);e>b;b++)c[b]&&n.isFunction(c[b].promise)?c[b].promise().done(h(b,k,c)).fail(g.reject).progress(h(b,j,i)):--f;return f||g.resolveWith(k,c),g.promise()}});var I;n.fn.ready=function(a){return n.ready.promise().done(a),this},n.extend({isReady:!1,readyWait:1,holdReady:function(a){a?n.readyWait++:n.ready(!0)},ready:function(a){if(a===!0?!--n.readyWait:!n.isReady){if(!z.body)return setTimeout(n.ready);n.isReady=!0,a!==!0&&--n.readyWait>0||(I.resolveWith(z,[n]),n.fn.trigger&&n(z).trigger("ready").off("ready"))}}});function J(){z.addEventListener?(z.removeEventListener("DOMContentLoaded",K,!1),a.removeEventListener("load",K,!1)):(z.detachEvent("onreadystatechange",K),a.detachEvent("onload",K))}function K(){(z.addEventListener||"load"===event.type||"complete"===z.readyState)&&(J(),n.ready())}n.ready.promise=function(b){if(!I)if(I=n.Deferred(),"complete"===z.readyState)setTimeout(n.ready);else if(z.addEventListener)z.addEventListener("DOMContentLoaded",K,!1),a.addEventListener("load",K,!1);else{z.attachEvent("onreadystatechange",K),a.attachEvent("onload",K);var c=!1;try{c=null==a.frameElement&&z.documentElement}catch(d){}c&&c.doScroll&&!function e(){if(!n.isReady){try{c.doScroll("left")}catch(a){return setTimeout(e,50)}J(),n.ready()}}()}return I.promise(b)};var L="undefined",M;for(M in n(l))break;l.ownLast="0"!==M,l.inlineBlockNeedsLayout=!1,n(function(){var a,b,c=z.getElementsByTagName("body")[0];c&&(a=z.createElement("div"),a.style.cssText="border:0;width:0;height:0;position:absolute;top:0;left:-9999px;margin-top:1px",b=z.createElement("div"),c.appendChild(a).appendChild(b),typeof b.style.zoom!==L&&(b.style.cssText="border:0;margin:0;width:1px;padding:1px;display:inline;zoom:1",(l.inlineBlockNeedsLayout=3===b.offsetWidth)&&(c.style.zoom=1)),c.removeChild(a),a=b=null)}),function(){var a=z.createElement("div");if(null==l.deleteExpando){l.deleteExpando=!0;try{delete a.test}catch(b){l.deleteExpando=!1}}a=null}(),n.acceptData=function(a){var b=n.noData[(a.nodeName+" ").toLowerCase()],c=+a.nodeType||1;return 1!==c&&9!==c?!1:!b||b!==!0&&a.getAttribute("classid")===b};var N=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,O=/([A-Z])/g;function P(a,b,c){if(void 0===c&&1===a.nodeType){var d="data-"+b.replace(O,"-$1").toLowerCase();if(c=a.getAttribute(d),"string"==typeof c){try{c="true"===c?!0:"false"===c?!1:"null"===c?null:+c+""===c?+c:N.test(c)?n.parseJSON(c):c}catch(e){}n.data(a,b,c)}else c=void 0}return c}function Q(a){var b;for(b in a)if(("data"!==b||!n.isEmptyObject(a[b]))&&"toJSON"!==b)return!1;return!0}function R(a,b,d,e){if(n.acceptData(a)){var f,g,h=n.expando,i=a.nodeType,j=i?n.cache:a,k=i?a[h]:a[h]&&h;if(k&&j[k]&&(e||j[k].data)||void 0!==d||"string"!=typeof b)return k||(k=i?a[h]=c.pop()||n.guid++:h),j[k]||(j[k]=i?{}:{toJSON:n.noop}),("object"==typeof b||"function"==typeof b)&&(e?j[k]=n.extend(j[k],b):j[k].data=n.extend(j[k].data,b)),g=j[k],e||(g.data||(g.data={}),g=g.data),void 0!==d&&(g[n.camelCase(b)]=d),"string"==typeof b?(f=g[b],null==f&&(f=g[n.camelCase(b)])):f=g,f
}}function S(a,b,c){if(n.acceptData(a)){var d,e,f=a.nodeType,g=f?n.cache:a,h=f?a[n.expando]:n.expando;if(g[h]){if(b&&(d=c?g[h]:g[h].data)){n.isArray(b)?b=b.concat(n.map(b,n.camelCase)):b in d?b=[b]:(b=n.camelCase(b),b=b in d?[b]:b.split(" ")),e=b.length;while(e--)delete d[b[e]];if(c?!Q(d):!n.isEmptyObject(d))return}(c||(delete g[h].data,Q(g[h])))&&(f?n.cleanData([a],!0):l.deleteExpando||g!=g.window?delete g[h]:g[h]=null)}}}n.extend({cache:{},noData:{"applet ":!0,"embed ":!0,"object ":"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"},hasData:function(a){return a=a.nodeType?n.cache[a[n.expando]]:a[n.expando],!!a&&!Q(a)},data:function(a,b,c){return R(a,b,c)},removeData:function(a,b){return S(a,b)},_data:function(a,b,c){return R(a,b,c,!0)},_removeData:function(a,b){return S(a,b,!0)}}),n.fn.extend({data:function(a,b){var c,d,e,f=this[0],g=f&&f.attributes;if(void 0===a){if(this.length&&(e=n.data(f),1===f.nodeType&&!n._data(f,"parsedAttrs"))){c=g.length;while(c--)d=g[c].name,0===d.indexOf("data-")&&(d=n.camelCase(d.slice(5)),P(f,d,e[d]));n._data(f,"parsedAttrs",!0)}return e}return"object"==typeof a?this.each(function(){n.data(this,a)}):arguments.length>1?this.each(function(){n.data(this,a,b)}):f?P(f,a,n.data(f,a)):void 0},removeData:function(a){return this.each(function(){n.removeData(this,a)})}}),n.extend({queue:function(a,b,c){var d;return a?(b=(b||"fx")+"queue",d=n._data(a,b),c&&(!d||n.isArray(c)?d=n._data(a,b,n.makeArray(c)):d.push(c)),d||[]):void 0},dequeue:function(a,b){b=b||"fx";var c=n.queue(a,b),d=c.length,e=c.shift(),f=n._queueHooks(a,b),g=function(){n.dequeue(a,b)};"inprogress"===e&&(e=c.shift(),d--),e&&("fx"===b&&c.unshift("inprogress"),delete f.stop,e.call(a,g,f)),!d&&f&&f.empty.fire()},_queueHooks:function(a,b){var c=b+"queueHooks";return n._data(a,c)||n._data(a,c,{empty:n.Callbacks("once memory").add(function(){n._removeData(a,b+"queue"),n._removeData(a,c)})})}}),n.fn.extend({queue:function(a,b){var c=2;return"string"!=typeof a&&(b=a,a="fx",c--),arguments.length<c?n.queue(this[0],a):void 0===b?this:this.each(function(){var c=n.queue(this,a,b);n._queueHooks(this,a),"fx"===a&&"inprogress"!==c[0]&&n.dequeue(this,a)})},dequeue:function(a){return this.each(function(){n.dequeue(this,a)})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,b){var c,d=1,e=n.Deferred(),f=this,g=this.length,h=function(){--d||e.resolveWith(f,[f])};"string"!=typeof a&&(b=a,a=void 0),a=a||"fx";while(g--)c=n._data(f[g],a+"queueHooks"),c&&c.empty&&(d++,c.empty.add(h));return h(),e.promise(b)}});var T=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,U=["Top","Right","Bottom","Left"],V=function(a,b){return a=b||a,"none"===n.css(a,"display")||!n.contains(a.ownerDocument,a)},W=n.access=function(a,b,c,d,e,f,g){var h=0,i=a.length,j=null==c;if("object"===n.type(c)){e=!0;for(h in c)n.access(a,b,h,c[h],!0,f,g)}else if(void 0!==d&&(e=!0,n.isFunction(d)||(g=!0),j&&(g?(b.call(a,d),b=null):(j=b,b=function(a,b,c){return j.call(n(a),c)})),b))for(;i>h;h++)b(a[h],c,g?d:d.call(a[h],h,b(a[h],c)));return e?a:j?b.call(a):i?b(a[0],c):f},X=/^(?:checkbox|radio)$/i;!function(){var a=z.createDocumentFragment(),b=z.createElement("div"),c=z.createElement("input");if(b.setAttribute("className","t"),b.innerHTML="  <link/><table></table><a href='/a'>a</a>",l.leadingWhitespace=3===b.firstChild.nodeType,l.tbody=!b.getElementsByTagName("tbody").length,l.htmlSerialize=!!b.getElementsByTagName("link").length,l.html5Clone="<:nav></:nav>"!==z.createElement("nav").cloneNode(!0).outerHTML,c.type="checkbox",c.checked=!0,a.appendChild(c),l.appendChecked=c.checked,b.innerHTML="<textarea>x</textarea>",l.noCloneChecked=!!b.cloneNode(!0).lastChild.defaultValue,a.appendChild(b),b.innerHTML="<input type='radio' checked='checked' name='t'/>",l.checkClone=b.cloneNode(!0).cloneNode(!0).lastChild.checked,l.noCloneEvent=!0,b.attachEvent&&(b.attachEvent("onclick",function(){l.noCloneEvent=!1}),b.cloneNode(!0).click()),null==l.deleteExpando){l.deleteExpando=!0;try{delete b.test}catch(d){l.deleteExpando=!1}}a=b=c=null}(),function(){var b,c,d=z.createElement("div");for(b in{submit:!0,change:!0,focusin:!0})c="on"+b,(l[b+"Bubbles"]=c in a)||(d.setAttribute(c,"t"),l[b+"Bubbles"]=d.attributes[c].expando===!1);d=null}();var Y=/^(?:input|select|textarea)$/i,Z=/^key/,$=/^(?:mouse|contextmenu)|click/,_=/^(?:focusinfocus|focusoutblur)$/,ab=/^([^.]*)(?:\.(.+)|)$/;function bb(){return!0}function cb(){return!1}function db(){try{return z.activeElement}catch(a){}}n.event={global:{},add:function(a,b,c,d,e){var f,g,h,i,j,k,l,m,o,p,q,r=n._data(a);if(r){c.handler&&(i=c,c=i.handler,e=i.selector),c.guid||(c.guid=n.guid++),(g=r.events)||(g=r.events={}),(k=r.handle)||(k=r.handle=function(a){return typeof n===L||a&&n.event.triggered===a.type?void 0:n.event.dispatch.apply(k.elem,arguments)},k.elem=a),b=(b||"").match(F)||[""],h=b.length;while(h--)f=ab.exec(b[h])||[],o=q=f[1],p=(f[2]||"").split(".").sort(),o&&(j=n.event.special[o]||{},o=(e?j.delegateType:j.bindType)||o,j=n.event.special[o]||{},l=n.extend({type:o,origType:q,data:d,handler:c,guid:c.guid,selector:e,needsContext:e&&n.expr.match.needsContext.test(e),namespace:p.join(".")},i),(m=g[o])||(m=g[o]=[],m.delegateCount=0,j.setup&&j.setup.call(a,d,p,k)!==!1||(a.addEventListener?a.addEventListener(o,k,!1):a.attachEvent&&a.attachEvent("on"+o,k))),j.add&&(j.add.call(a,l),l.handler.guid||(l.handler.guid=c.guid)),e?m.splice(m.delegateCount++,0,l):m.push(l),n.event.global[o]=!0);a=null}},remove:function(a,b,c,d,e){var f,g,h,i,j,k,l,m,o,p,q,r=n.hasData(a)&&n._data(a);if(r&&(k=r.events)){b=(b||"").match(F)||[""],j=b.length;while(j--)if(h=ab.exec(b[j])||[],o=q=h[1],p=(h[2]||"").split(".").sort(),o){l=n.event.special[o]||{},o=(d?l.delegateType:l.bindType)||o,m=k[o]||[],h=h[2]&&new RegExp("(^|\\.)"+p.join("\\.(?:.*\\.|)")+"(\\.|$)"),i=f=m.length;while(f--)g=m[f],!e&&q!==g.origType||c&&c.guid!==g.guid||h&&!h.test(g.namespace)||d&&d!==g.selector&&("**"!==d||!g.selector)||(m.splice(f,1),g.selector&&m.delegateCount--,l.remove&&l.remove.call(a,g));i&&!m.length&&(l.teardown&&l.teardown.call(a,p,r.handle)!==!1||n.removeEvent(a,o,r.handle),delete k[o])}else for(o in k)n.event.remove(a,o+b[j],c,d,!0);n.isEmptyObject(k)&&(delete r.handle,n._removeData(a,"events"))}},trigger:function(b,c,d,e){var f,g,h,i,k,l,m,o=[d||z],p=j.call(b,"type")?b.type:b,q=j.call(b,"namespace")?b.namespace.split("."):[];if(h=l=d=d||z,3!==d.nodeType&&8!==d.nodeType&&!_.test(p+n.event.triggered)&&(p.indexOf(".")>=0&&(q=p.split("."),p=q.shift(),q.sort()),g=p.indexOf(":")<0&&"on"+p,b=b[n.expando]?b:new n.Event(p,"object"==typeof b&&b),b.isTrigger=e?2:3,b.namespace=q.join("."),b.namespace_re=b.namespace?new RegExp("(^|\\.)"+q.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,b.result=void 0,b.target||(b.target=d),c=null==c?[b]:n.makeArray(c,[b]),k=n.event.special[p]||{},e||!k.trigger||k.trigger.apply(d,c)!==!1)){if(!e&&!k.noBubble&&!n.isWindow(d)){for(i=k.delegateType||p,_.test(i+p)||(h=h.parentNode);h;h=h.parentNode)o.push(h),l=h;l===(d.ownerDocument||z)&&o.push(l.defaultView||l.parentWindow||a)}m=0;while((h=o[m++])&&!b.isPropagationStopped())b.type=m>1?i:k.bindType||p,f=(n._data(h,"events")||{})[b.type]&&n._data(h,"handle"),f&&f.apply(h,c),f=g&&h[g],f&&f.apply&&n.acceptData(h)&&(b.result=f.apply(h,c),b.result===!1&&b.preventDefault());if(b.type=p,!e&&!b.isDefaultPrevented()&&(!k._default||k._default.apply(o.pop(),c)===!1)&&n.acceptData(d)&&g&&d[p]&&!n.isWindow(d)){l=d[g],l&&(d[g]=null),n.event.triggered=p;try{d[p]()}catch(r){}n.event.triggered=void 0,l&&(d[g]=l)}return b.result}},dispatch:function(a){a=n.event.fix(a);var b,c,e,f,g,h=[],i=d.call(arguments),j=(n._data(this,"events")||{})[a.type]||[],k=n.event.special[a.type]||{};if(i[0]=a,a.delegateTarget=this,!k.preDispatch||k.preDispatch.call(this,a)!==!1){h=n.event.handlers.call(this,a,j),b=0;while((f=h[b++])&&!a.isPropagationStopped()){a.currentTarget=f.elem,g=0;while((e=f.handlers[g++])&&!a.isImmediatePropagationStopped())(!a.namespace_re||a.namespace_re.test(e.namespace))&&(a.handleObj=e,a.data=e.data,c=((n.event.special[e.origType]||{}).handle||e.handler).apply(f.elem,i),void 0!==c&&(a.result=c)===!1&&(a.preventDefault(),a.stopPropagation()))}return k.postDispatch&&k.postDispatch.call(this,a),a.result}},handlers:function(a,b){var c,d,e,f,g=[],h=b.delegateCount,i=a.target;if(h&&i.nodeType&&(!a.button||"click"!==a.type))for(;i!=this;i=i.parentNode||this)if(1===i.nodeType&&(i.disabled!==!0||"click"!==a.type)){for(e=[],f=0;h>f;f++)d=b[f],c=d.selector+" ",void 0===e[c]&&(e[c]=d.needsContext?n(c,this).index(i)>=0:n.find(c,this,null,[i]).length),e[c]&&e.push(d);e.length&&g.push({elem:i,handlers:e})}return h<b.length&&g.push({elem:this,handlers:b.slice(h)}),g},fix:function(a){if(a[n.expando])return a;var b,c,d,e=a.type,f=a,g=this.fixHooks[e];g||(this.fixHooks[e]=g=$.test(e)?this.mouseHooks:Z.test(e)?this.keyHooks:{}),d=g.props?this.props.concat(g.props):this.props,a=new n.Event(f),b=d.length;while(b--)c=d[b],a[c]=f[c];return a.target||(a.target=f.srcElement||z),3===a.target.nodeType&&(a.target=a.target.parentNode),a.metaKey=!!a.metaKey,g.filter?g.filter(a,f):a},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){return null==a.which&&(a.which=null!=b.charCode?b.charCode:b.keyCode),a}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,b){var c,d,e,f=b.button,g=b.fromElement;return null==a.pageX&&null!=b.clientX&&(d=a.target.ownerDocument||z,e=d.documentElement,c=d.body,a.pageX=b.clientX+(e&&e.scrollLeft||c&&c.scrollLeft||0)-(e&&e.clientLeft||c&&c.clientLeft||0),a.pageY=b.clientY+(e&&e.scrollTop||c&&c.scrollTop||0)-(e&&e.clientTop||c&&c.clientTop||0)),!a.relatedTarget&&g&&(a.relatedTarget=g===a.target?b.toElement:g),a.which||void 0===f||(a.which=1&f?1:2&f?3:4&f?2:0),a}},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==db()&&this.focus)try{return this.focus(),!1}catch(a){}},delegateType:"focusin"},blur:{trigger:function(){return this===db()&&this.blur?(this.blur(),!1):void 0},delegateType:"focusout"},click:{trigger:function(){return n.nodeName(this,"input")&&"checkbox"===this.type&&this.click?(this.click(),!1):void 0},_default:function(a){return n.nodeName(a.target,"a")}},beforeunload:{postDispatch:function(a){void 0!==a.result&&(a.originalEvent.returnValue=a.result)}}},simulate:function(a,b,c,d){var e=n.extend(new n.Event,c,{type:a,isSimulated:!0,originalEvent:{}});d?n.event.trigger(e,null,b):n.event.dispatch.call(b,e),e.isDefaultPrevented()&&c.preventDefault()}},n.removeEvent=z.removeEventListener?function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c,!1)}:function(a,b,c){var d="on"+b;a.detachEvent&&(typeof a[d]===L&&(a[d]=null),a.detachEvent(d,c))},n.Event=function(a,b){return this instanceof n.Event?(a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||void 0===a.defaultPrevented&&(a.returnValue===!1||a.getPreventDefault&&a.getPreventDefault())?bb:cb):this.type=a,b&&n.extend(this,b),this.timeStamp=a&&a.timeStamp||n.now(),void(this[n.expando]=!0)):new n.Event(a,b)},n.Event.prototype={isDefaultPrevented:cb,isPropagationStopped:cb,isImmediatePropagationStopped:cb,preventDefault:function(){var a=this.originalEvent;this.isDefaultPrevented=bb,a&&(a.preventDefault?a.preventDefault():a.returnValue=!1)},stopPropagation:function(){var a=this.originalEvent;this.isPropagationStopped=bb,a&&(a.stopPropagation&&a.stopPropagation(),a.cancelBubble=!0)},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=bb,this.stopPropagation()}},n.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(a,b){n.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c,d=this,e=a.relatedTarget,f=a.handleObj;return(!e||e!==d&&!n.contains(d,e))&&(a.type=f.origType,c=f.handler.apply(this,arguments),a.type=b),c}}}),l.submitBubbles||(n.event.special.submit={setup:function(){return n.nodeName(this,"form")?!1:void n.event.add(this,"click._submit keypress._submit",function(a){var b=a.target,c=n.nodeName(b,"input")||n.nodeName(b,"button")?b.form:void 0;c&&!n._data(c,"submitBubbles")&&(n.event.add(c,"submit._submit",function(a){a._submit_bubble=!0}),n._data(c,"submitBubbles",!0))})},postDispatch:function(a){a._submit_bubble&&(delete a._submit_bubble,this.parentNode&&!a.isTrigger&&n.event.simulate("submit",this.parentNode,a,!0))},teardown:function(){return n.nodeName(this,"form")?!1:void n.event.remove(this,"._submit")}}),l.changeBubbles||(n.event.special.change={setup:function(){return Y.test(this.nodeName)?(("checkbox"===this.type||"radio"===this.type)&&(n.event.add(this,"propertychange._change",function(a){"checked"===a.originalEvent.propertyName&&(this._just_changed=!0)}),n.event.add(this,"click._change",function(a){this._just_changed&&!a.isTrigger&&(this._just_changed=!1),n.event.simulate("change",this,a,!0)})),!1):void n.event.add(this,"beforeactivate._change",function(a){var b=a.target;Y.test(b.nodeName)&&!n._data(b,"changeBubbles")&&(n.event.add(b,"change._change",function(a){!this.parentNode||a.isSimulated||a.isTrigger||n.event.simulate("change",this.parentNode,a,!0)}),n._data(b,"changeBubbles",!0))})},handle:function(a){var b=a.target;return this!==b||a.isSimulated||a.isTrigger||"radio"!==b.type&&"checkbox"!==b.type?a.handleObj.handler.apply(this,arguments):void 0},teardown:function(){return n.event.remove(this,"._change"),!Y.test(this.nodeName)}}),l.focusinBubbles||n.each({focus:"focusin",blur:"focusout"},function(a,b){var c=function(a){n.event.simulate(b,a.target,n.event.fix(a),!0)};n.event.special[b]={setup:function(){var d=this.ownerDocument||this,e=n._data(d,b);e||d.addEventListener(a,c,!0),n._data(d,b,(e||0)+1)},teardown:function(){var d=this.ownerDocument||this,e=n._data(d,b)-1;e?n._data(d,b,e):(d.removeEventListener(a,c,!0),n._removeData(d,b))}}}),n.fn.extend({on:function(a,b,c,d,e){var f,g;if("object"==typeof a){"string"!=typeof b&&(c=c||b,b=void 0);for(f in a)this.on(f,b,c,a[f],e);return this}if(null==c&&null==d?(d=b,c=b=void 0):null==d&&("string"==typeof b?(d=c,c=void 0):(d=c,c=b,b=void 0)),d===!1)d=cb;else if(!d)return this;return 1===e&&(g=d,d=function(a){return n().off(a),g.apply(this,arguments)},d.guid=g.guid||(g.guid=n.guid++)),this.each(function(){n.event.add(this,a,d,c,b)})},one:function(a,b,c,d){return this.on(a,b,c,d,1)},off:function(a,b,c){var d,e;if(a&&a.preventDefault&&a.handleObj)return d=a.handleObj,n(a.delegateTarget).off(d.namespace?d.origType+"."+d.namespace:d.origType,d.selector,d.handler),this;if("object"==typeof a){for(e in a)this.off(e,b,a[e]);return this}return(b===!1||"function"==typeof b)&&(c=b,b=void 0),c===!1&&(c=cb),this.each(function(){n.event.remove(this,a,c,b)})},trigger:function(a,b){return this.each(function(){n.event.trigger(a,b,this)})},triggerHandler:function(a,b){var c=this[0];return c?n.event.trigger(a,b,c,!0):void 0}});function eb(a){var b=fb.split("|"),c=a.createDocumentFragment();if(c.createElement)while(b.length)c.createElement(b.pop());return c}var fb="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",gb=/ jQuery\d+="(?:null|\d+)"/g,hb=new RegExp("<(?:"+fb+")[\\s/>]","i"),ib=/^\s+/,jb=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,kb=/<([\w:]+)/,lb=/<tbody/i,mb=/<|&#?\w+;/,nb=/<(?:script|style|link)/i,ob=/checked\s*(?:[^=]|=\s*.checked.)/i,pb=/^$|\/(?:java|ecma)script/i,qb=/^true\/(.*)/,rb=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,sb={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],area:[1,"<map>","</map>"],param:[1,"<object>","</object>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:l.htmlSerialize?[0,"",""]:[1,"X<div>","</div>"]},tb=eb(z),ub=tb.appendChild(z.createElement("div"));sb.optgroup=sb.option,sb.tbody=sb.tfoot=sb.colgroup=sb.caption=sb.thead,sb.th=sb.td;function vb(a,b){var c,d,e=0,f=typeof a.getElementsByTagName!==L?a.getElementsByTagName(b||"*"):typeof a.querySelectorAll!==L?a.querySelectorAll(b||"*"):void 0;if(!f)for(f=[],c=a.childNodes||a;null!=(d=c[e]);e++)!b||n.nodeName(d,b)?f.push(d):n.merge(f,vb(d,b));return void 0===b||b&&n.nodeName(a,b)?n.merge([a],f):f}function wb(a){X.test(a.type)&&(a.defaultChecked=a.checked)}function xb(a,b){return n.nodeName(a,"table")&&n.nodeName(11!==b.nodeType?b:b.firstChild,"tr")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function yb(a){return a.type=(null!==n.find.attr(a,"type"))+"/"+a.type,a}function zb(a){var b=qb.exec(a.type);return b?a.type=b[1]:a.removeAttribute("type"),a}function Ab(a,b){for(var c,d=0;null!=(c=a[d]);d++)n._data(c,"globalEval",!b||n._data(b[d],"globalEval"))}function Bb(a,b){if(1===b.nodeType&&n.hasData(a)){var c,d,e,f=n._data(a),g=n._data(b,f),h=f.events;if(h){delete g.handle,g.events={};for(c in h)for(d=0,e=h[c].length;e>d;d++)n.event.add(b,c,h[c][d])}g.data&&(g.data=n.extend({},g.data))}}function Cb(a,b){var c,d,e;if(1===b.nodeType){if(c=b.nodeName.toLowerCase(),!l.noCloneEvent&&b[n.expando]){e=n._data(b);for(d in e.events)n.removeEvent(b,d,e.handle);b.removeAttribute(n.expando)}"script"===c&&b.text!==a.text?(yb(b).text=a.text,zb(b)):"object"===c?(b.parentNode&&(b.outerHTML=a.outerHTML),l.html5Clone&&a.innerHTML&&!n.trim(b.innerHTML)&&(b.innerHTML=a.innerHTML)):"input"===c&&X.test(a.type)?(b.defaultChecked=b.checked=a.checked,b.value!==a.value&&(b.value=a.value)):"option"===c?b.defaultSelected=b.selected=a.defaultSelected:("input"===c||"textarea"===c)&&(b.defaultValue=a.defaultValue)}}n.extend({clone:function(a,b,c){var d,e,f,g,h,i=n.contains(a.ownerDocument,a);if(l.html5Clone||n.isXMLDoc(a)||!hb.test("<"+a.nodeName+">")?f=a.cloneNode(!0):(ub.innerHTML=a.outerHTML,ub.removeChild(f=ub.firstChild)),!(l.noCloneEvent&&l.noCloneChecked||1!==a.nodeType&&11!==a.nodeType||n.isXMLDoc(a)))for(d=vb(f),h=vb(a),g=0;null!=(e=h[g]);++g)d[g]&&Cb(e,d[g]);if(b)if(c)for(h=h||vb(a),d=d||vb(f),g=0;null!=(e=h[g]);g++)Bb(e,d[g]);else Bb(a,f);return d=vb(f,"script"),d.length>0&&Ab(d,!i&&vb(a,"script")),d=h=e=null,f},buildFragment:function(a,b,c,d){for(var e,f,g,h,i,j,k,m=a.length,o=eb(b),p=[],q=0;m>q;q++)if(f=a[q],f||0===f)if("object"===n.type(f))n.merge(p,f.nodeType?[f]:f);else if(mb.test(f)){h=h||o.appendChild(b.createElement("div")),i=(kb.exec(f)||["",""])[1].toLowerCase(),k=sb[i]||sb._default,h.innerHTML=k[1]+f.replace(jb,"<$1></$2>")+k[2],e=k[0];while(e--)h=h.lastChild;if(!l.leadingWhitespace&&ib.test(f)&&p.push(b.createTextNode(ib.exec(f)[0])),!l.tbody){f="table"!==i||lb.test(f)?"<table>"!==k[1]||lb.test(f)?0:h:h.firstChild,e=f&&f.childNodes.length;while(e--)n.nodeName(j=f.childNodes[e],"tbody")&&!j.childNodes.length&&f.removeChild(j)}n.merge(p,h.childNodes),h.textContent="";while(h.firstChild)h.removeChild(h.firstChild);h=o.lastChild}else p.push(b.createTextNode(f));h&&o.removeChild(h),l.appendChecked||n.grep(vb(p,"input"),wb),q=0;while(f=p[q++])if((!d||-1===n.inArray(f,d))&&(g=n.contains(f.ownerDocument,f),h=vb(o.appendChild(f),"script"),g&&Ab(h),c)){e=0;while(f=h[e++])pb.test(f.type||"")&&c.push(f)}return h=null,o},cleanData:function(a,b){for(var d,e,f,g,h=0,i=n.expando,j=n.cache,k=l.deleteExpando,m=n.event.special;null!=(d=a[h]);h++)if((b||n.acceptData(d))&&(f=d[i],g=f&&j[f])){if(g.events)for(e in g.events)m[e]?n.event.remove(d,e):n.removeEvent(d,e,g.handle);j[f]&&(delete j[f],k?delete d[i]:typeof d.removeAttribute!==L?d.removeAttribute(i):d[i]=null,c.push(f))}}}),n.fn.extend({text:function(a){return W(this,function(a){return void 0===a?n.text(this):this.empty().append((this[0]&&this[0].ownerDocument||z).createTextNode(a))},null,a,arguments.length)},append:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=xb(this,a);b.appendChild(a)}})},prepend:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=xb(this,a);b.insertBefore(a,b.firstChild)}})},before:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this)})},after:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this.nextSibling)})},remove:function(a,b){for(var c,d=a?n.filter(a,this):this,e=0;null!=(c=d[e]);e++)b||1!==c.nodeType||n.cleanData(vb(c)),c.parentNode&&(b&&n.contains(c.ownerDocument,c)&&Ab(vb(c,"script")),c.parentNode.removeChild(c));return this},empty:function(){for(var a,b=0;null!=(a=this[b]);b++){1===a.nodeType&&n.cleanData(vb(a,!1));while(a.firstChild)a.removeChild(a.firstChild);a.options&&n.nodeName(a,"select")&&(a.options.length=0)}return this},clone:function(a,b){return a=null==a?!1:a,b=null==b?a:b,this.map(function(){return n.clone(this,a,b)})},html:function(a){return W(this,function(a){var b=this[0]||{},c=0,d=this.length;if(void 0===a)return 1===b.nodeType?b.innerHTML.replace(gb,""):void 0;if(!("string"!=typeof a||nb.test(a)||!l.htmlSerialize&&hb.test(a)||!l.leadingWhitespace&&ib.test(a)||sb[(kb.exec(a)||["",""])[1].toLowerCase()])){a=a.replace(jb,"<$1></$2>");try{for(;d>c;c++)b=this[c]||{},1===b.nodeType&&(n.cleanData(vb(b,!1)),b.innerHTML=a);b=0}catch(e){}}b&&this.empty().append(a)},null,a,arguments.length)},replaceWith:function(){var a=arguments[0];return this.domManip(arguments,function(b){a=this.parentNode,n.cleanData(vb(this)),a&&a.replaceChild(b,this)}),a&&(a.length||a.nodeType)?this:this.remove()},detach:function(a){return this.remove(a,!0)},domManip:function(a,b){a=e.apply([],a);var c,d,f,g,h,i,j=0,k=this.length,m=this,o=k-1,p=a[0],q=n.isFunction(p);if(q||k>1&&"string"==typeof p&&!l.checkClone&&ob.test(p))return this.each(function(c){var d=m.eq(c);q&&(a[0]=p.call(this,c,d.html())),d.domManip(a,b)});if(k&&(i=n.buildFragment(a,this[0].ownerDocument,!1,this),c=i.firstChild,1===i.childNodes.length&&(i=c),c)){for(g=n.map(vb(i,"script"),yb),f=g.length;k>j;j++)d=i,j!==o&&(d=n.clone(d,!0,!0),f&&n.merge(g,vb(d,"script"))),b.call(this[j],d,j);if(f)for(h=g[g.length-1].ownerDocument,n.map(g,zb),j=0;f>j;j++)d=g[j],pb.test(d.type||"")&&!n._data(d,"globalEval")&&n.contains(h,d)&&(d.src?n._evalUrl&&n._evalUrl(d.src):n.globalEval((d.text||d.textContent||d.innerHTML||"").replace(rb,"")));i=c=null}return this}}),n.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){n.fn[a]=function(a){for(var c,d=0,e=[],g=n(a),h=g.length-1;h>=d;d++)c=d===h?this:this.clone(!0),n(g[d])[b](c),f.apply(e,c.get());return this.pushStack(e)}});var Db,Eb={};function Fb(b,c){var d=n(c.createElement(b)).appendTo(c.body),e=a.getDefaultComputedStyle?a.getDefaultComputedStyle(d[0]).display:n.css(d[0],"display");return d.detach(),e}function Gb(a){var b=z,c=Eb[a];return c||(c=Fb(a,b),"none"!==c&&c||(Db=(Db||n("<iframe frameborder='0' width='0' height='0'/>")).appendTo(b.documentElement),b=(Db[0].contentWindow||Db[0].contentDocument).document,b.write(),b.close(),c=Fb(a,b),Db.detach()),Eb[a]=c),c}!function(){var a,b,c=z.createElement("div"),d="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;padding:0;margin:0;border:0";c.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",a=c.getElementsByTagName("a")[0],a.style.cssText="float:left;opacity:.5",l.opacity=/^0.5/.test(a.style.opacity),l.cssFloat=!!a.style.cssFloat,c.style.backgroundClip="content-box",c.cloneNode(!0).style.backgroundClip="",l.clearCloneStyle="content-box"===c.style.backgroundClip,a=c=null,l.shrinkWrapBlocks=function(){var a,c,e,f;if(null==b){if(a=z.getElementsByTagName("body")[0],!a)return;f="border:0;width:0;height:0;position:absolute;top:0;left:-9999px",c=z.createElement("div"),e=z.createElement("div"),a.appendChild(c).appendChild(e),b=!1,typeof e.style.zoom!==L&&(e.style.cssText=d+";width:1px;padding:1px;zoom:1",e.innerHTML="<div></div>",e.firstChild.style.width="5px",b=3!==e.offsetWidth),a.removeChild(c),a=c=e=null}return b}}();var Hb=/^margin/,Ib=new RegExp("^("+T+")(?!px)[a-z%]+$","i"),Jb,Kb,Lb=/^(top|right|bottom|left)$/;a.getComputedStyle?(Jb=function(a){return a.ownerDocument.defaultView.getComputedStyle(a,null)},Kb=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Jb(a),g=c?c.getPropertyValue(b)||c[b]:void 0,c&&(""!==g||n.contains(a.ownerDocument,a)||(g=n.style(a,b)),Ib.test(g)&&Hb.test(b)&&(d=h.width,e=h.minWidth,f=h.maxWidth,h.minWidth=h.maxWidth=h.width=g,g=c.width,h.width=d,h.minWidth=e,h.maxWidth=f)),void 0===g?g:g+""}):z.documentElement.currentStyle&&(Jb=function(a){return a.currentStyle},Kb=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Jb(a),g=c?c[b]:void 0,null==g&&h&&h[b]&&(g=h[b]),Ib.test(g)&&!Lb.test(b)&&(d=h.left,e=a.runtimeStyle,f=e&&e.left,f&&(e.left=a.currentStyle.left),h.left="fontSize"===b?"1em":g,g=h.pixelLeft+"px",h.left=d,f&&(e.left=f)),void 0===g?g:g+""||"auto"});function Mb(a,b){return{get:function(){var c=a();if(null!=c)return c?void delete this.get:(this.get=b).apply(this,arguments)}}}!function(){var b,c,d,e,f,g,h=z.createElement("div"),i="border:0;width:0;height:0;position:absolute;top:0;left:-9999px",j="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;padding:0;margin:0;border:0";h.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",b=h.getElementsByTagName("a")[0],b.style.cssText="float:left;opacity:.5",l.opacity=/^0.5/.test(b.style.opacity),l.cssFloat=!!b.style.cssFloat,h.style.backgroundClip="content-box",h.cloneNode(!0).style.backgroundClip="",l.clearCloneStyle="content-box"===h.style.backgroundClip,b=h=null,n.extend(l,{reliableHiddenOffsets:function(){if(null!=c)return c;var a,b,d,e=z.createElement("div"),f=z.getElementsByTagName("body")[0];if(f)return e.setAttribute("className","t"),e.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",a=z.createElement("div"),a.style.cssText=i,f.appendChild(a).appendChild(e),e.innerHTML="<table><tr><td></td><td>t</td></tr></table>",b=e.getElementsByTagName("td"),b[0].style.cssText="padding:0;margin:0;border:0;display:none",d=0===b[0].offsetHeight,b[0].style.display="",b[1].style.display="none",c=d&&0===b[0].offsetHeight,f.removeChild(a),e=f=null,c},boxSizing:function(){return null==d&&k(),d},boxSizingReliable:function(){return null==e&&k(),e},pixelPosition:function(){return null==f&&k(),f},reliableMarginRight:function(){var b,c,d,e;if(null==g&&a.getComputedStyle){if(b=z.getElementsByTagName("body")[0],!b)return;c=z.createElement("div"),d=z.createElement("div"),c.style.cssText=i,b.appendChild(c).appendChild(d),e=d.appendChild(z.createElement("div")),e.style.cssText=d.style.cssText=j,e.style.marginRight=e.style.width="0",d.style.width="1px",g=!parseFloat((a.getComputedStyle(e,null)||{}).marginRight),b.removeChild(c)}return g}});function k(){var b,c,h=z.getElementsByTagName("body")[0];h&&(b=z.createElement("div"),c=z.createElement("div"),b.style.cssText=i,h.appendChild(b).appendChild(c),c.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;position:absolute;display:block;padding:1px;border:1px;width:4px;margin-top:1%;top:1%",n.swap(h,null!=h.style.zoom?{zoom:1}:{},function(){d=4===c.offsetWidth}),e=!0,f=!1,g=!0,a.getComputedStyle&&(f="1%"!==(a.getComputedStyle(c,null)||{}).top,e="4px"===(a.getComputedStyle(c,null)||{width:"4px"}).width),h.removeChild(b),c=h=null)}}(),n.swap=function(a,b,c,d){var e,f,g={};for(f in b)g[f]=a.style[f],a.style[f]=b[f];e=c.apply(a,d||[]);for(f in b)a.style[f]=g[f];return e};var Nb=/alpha\([^)]*\)/i,Ob=/opacity\s*=\s*([^)]*)/,Pb=/^(none|table(?!-c[ea]).+)/,Qb=new RegExp("^("+T+")(.*)$","i"),Rb=new RegExp("^([+-])=("+T+")","i"),Sb={position:"absolute",visibility:"hidden",display:"block"},Tb={letterSpacing:0,fontWeight:400},Ub=["Webkit","O","Moz","ms"];function Vb(a,b){if(b in a)return b;var c=b.charAt(0).toUpperCase()+b.slice(1),d=b,e=Ub.length;while(e--)if(b=Ub[e]+c,b in a)return b;return d}function Wb(a,b){for(var c,d,e,f=[],g=0,h=a.length;h>g;g++)d=a[g],d.style&&(f[g]=n._data(d,"olddisplay"),c=d.style.display,b?(f[g]||"none"!==c||(d.style.display=""),""===d.style.display&&V(d)&&(f[g]=n._data(d,"olddisplay",Gb(d.nodeName)))):f[g]||(e=V(d),(c&&"none"!==c||!e)&&n._data(d,"olddisplay",e?c:n.css(d,"display"))));for(g=0;h>g;g++)d=a[g],d.style&&(b&&"none"!==d.style.display&&""!==d.style.display||(d.style.display=b?f[g]||"":"none"));return a}function Xb(a,b,c){var d=Qb.exec(b);return d?Math.max(0,d[1]-(c||0))+(d[2]||"px"):b}function Yb(a,b,c,d,e){for(var f=c===(d?"border":"content")?4:"width"===b?1:0,g=0;4>f;f+=2)"margin"===c&&(g+=n.css(a,c+U[f],!0,e)),d?("content"===c&&(g-=n.css(a,"padding"+U[f],!0,e)),"margin"!==c&&(g-=n.css(a,"border"+U[f]+"Width",!0,e))):(g+=n.css(a,"padding"+U[f],!0,e),"padding"!==c&&(g+=n.css(a,"border"+U[f]+"Width",!0,e)));return g}function Zb(a,b,c){var d=!0,e="width"===b?a.offsetWidth:a.offsetHeight,f=Jb(a),g=l.boxSizing()&&"border-box"===n.css(a,"boxSizing",!1,f);if(0>=e||null==e){if(e=Kb(a,b,f),(0>e||null==e)&&(e=a.style[b]),Ib.test(e))return e;d=g&&(l.boxSizingReliable()||e===a.style[b]),e=parseFloat(e)||0}return e+Yb(a,b,c||(g?"border":"content"),d,f)+"px"}n.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=Kb(a,"opacity");return""===c?"1":c}}}},cssNumber:{columnCount:!0,fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":l.cssFloat?"cssFloat":"styleFloat"},style:function(a,b,c,d){if(a&&3!==a.nodeType&&8!==a.nodeType&&a.style){var e,f,g,h=n.camelCase(b),i=a.style;if(b=n.cssProps[h]||(n.cssProps[h]=Vb(i,h)),g=n.cssHooks[b]||n.cssHooks[h],void 0===c)return g&&"get"in g&&void 0!==(e=g.get(a,!1,d))?e:i[b];if(f=typeof c,"string"===f&&(e=Rb.exec(c))&&(c=(e[1]+1)*e[2]+parseFloat(n.css(a,b)),f="number"),null!=c&&c===c&&("number"!==f||n.cssNumber[h]||(c+="px"),l.clearCloneStyle||""!==c||0!==b.indexOf("background")||(i[b]="inherit"),!(g&&"set"in g&&void 0===(c=g.set(a,c,d)))))try{i[b]="",i[b]=c}catch(j){}}},css:function(a,b,c,d){var e,f,g,h=n.camelCase(b);return b=n.cssProps[h]||(n.cssProps[h]=Vb(a.style,h)),g=n.cssHooks[b]||n.cssHooks[h],g&&"get"in g&&(f=g.get(a,!0,c)),void 0===f&&(f=Kb(a,b,d)),"normal"===f&&b in Tb&&(f=Tb[b]),""===c||c?(e=parseFloat(f),c===!0||n.isNumeric(e)?e||0:f):f}}),n.each(["height","width"],function(a,b){n.cssHooks[b]={get:function(a,c,d){return c?0===a.offsetWidth&&Pb.test(n.css(a,"display"))?n.swap(a,Sb,function(){return Zb(a,b,d)}):Zb(a,b,d):void 0},set:function(a,c,d){var e=d&&Jb(a);return Xb(a,c,d?Yb(a,b,d,l.boxSizing()&&"border-box"===n.css(a,"boxSizing",!1,e),e):0)}}}),l.opacity||(n.cssHooks.opacity={get:function(a,b){return Ob.test((b&&a.currentStyle?a.currentStyle.filter:a.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":b?"1":""},set:function(a,b){var c=a.style,d=a.currentStyle,e=n.isNumeric(b)?"alpha(opacity="+100*b+")":"",f=d&&d.filter||c.filter||"";c.zoom=1,(b>=1||""===b)&&""===n.trim(f.replace(Nb,""))&&c.removeAttribute&&(c.removeAttribute("filter"),""===b||d&&!d.filter)||(c.filter=Nb.test(f)?f.replace(Nb,e):f+" "+e)}}),n.cssHooks.marginRight=Mb(l.reliableMarginRight,function(a,b){return b?n.swap(a,{display:"inline-block"},Kb,[a,"marginRight"]):void 0}),n.each({margin:"",padding:"",border:"Width"},function(a,b){n.cssHooks[a+b]={expand:function(c){for(var d=0,e={},f="string"==typeof c?c.split(" "):[c];4>d;d++)e[a+U[d]+b]=f[d]||f[d-2]||f[0];return e}},Hb.test(a)||(n.cssHooks[a+b].set=Xb)}),n.fn.extend({css:function(a,b){return W(this,function(a,b,c){var d,e,f={},g=0;if(n.isArray(b)){for(d=Jb(a),e=b.length;e>g;g++)f[b[g]]=n.css(a,b[g],!1,d);return f}return void 0!==c?n.style(a,b,c):n.css(a,b)
},a,b,arguments.length>1)},show:function(){return Wb(this,!0)},hide:function(){return Wb(this)},toggle:function(a){return"boolean"==typeof a?a?this.show():this.hide():this.each(function(){V(this)?n(this).show():n(this).hide()})}});function $b(a,b,c,d,e){return new $b.prototype.init(a,b,c,d,e)}n.Tween=$b,$b.prototype={constructor:$b,init:function(a,b,c,d,e,f){this.elem=a,this.prop=c,this.easing=e||"swing",this.options=b,this.start=this.now=this.cur(),this.end=d,this.unit=f||(n.cssNumber[c]?"":"px")},cur:function(){var a=$b.propHooks[this.prop];return a&&a.get?a.get(this):$b.propHooks._default.get(this)},run:function(a){var b,c=$b.propHooks[this.prop];return this.pos=b=this.options.duration?n.easing[this.easing](a,this.options.duration*a,0,1,this.options.duration):a,this.now=(this.end-this.start)*b+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),c&&c.set?c.set(this):$b.propHooks._default.set(this),this}},$b.prototype.init.prototype=$b.prototype,$b.propHooks={_default:{get:function(a){var b;return null==a.elem[a.prop]||a.elem.style&&null!=a.elem.style[a.prop]?(b=n.css(a.elem,a.prop,""),b&&"auto"!==b?b:0):a.elem[a.prop]},set:function(a){n.fx.step[a.prop]?n.fx.step[a.prop](a):a.elem.style&&(null!=a.elem.style[n.cssProps[a.prop]]||n.cssHooks[a.prop])?n.style(a.elem,a.prop,a.now+a.unit):a.elem[a.prop]=a.now}}},$b.propHooks.scrollTop=$b.propHooks.scrollLeft={set:function(a){a.elem.nodeType&&a.elem.parentNode&&(a.elem[a.prop]=a.now)}},n.easing={linear:function(a){return a},swing:function(a){return.5-Math.cos(a*Math.PI)/2}},n.fx=$b.prototype.init,n.fx.step={};var _b,ac,bc=/^(?:toggle|show|hide)$/,cc=new RegExp("^(?:([+-])=|)("+T+")([a-z%]*)$","i"),dc=/queueHooks$/,ec=[jc],fc={"*":[function(a,b){var c=this.createTween(a,b),d=c.cur(),e=cc.exec(b),f=e&&e[3]||(n.cssNumber[a]?"":"px"),g=(n.cssNumber[a]||"px"!==f&&+d)&&cc.exec(n.css(c.elem,a)),h=1,i=20;if(g&&g[3]!==f){f=f||g[3],e=e||[],g=+d||1;do h=h||".5",g/=h,n.style(c.elem,a,g+f);while(h!==(h=c.cur()/d)&&1!==h&&--i)}return e&&(g=c.start=+g||+d||0,c.unit=f,c.end=e[1]?g+(e[1]+1)*e[2]:+e[2]),c}]};function gc(){return setTimeout(function(){_b=void 0}),_b=n.now()}function hc(a,b){var c,d={height:a},e=0;for(b=b?1:0;4>e;e+=2-b)c=U[e],d["margin"+c]=d["padding"+c]=a;return b&&(d.opacity=d.width=a),d}function ic(a,b,c){for(var d,e=(fc[b]||[]).concat(fc["*"]),f=0,g=e.length;g>f;f++)if(d=e[f].call(c,b,a))return d}function jc(a,b,c){var d,e,f,g,h,i,j,k,m=this,o={},p=a.style,q=a.nodeType&&V(a),r=n._data(a,"fxshow");c.queue||(h=n._queueHooks(a,"fx"),null==h.unqueued&&(h.unqueued=0,i=h.empty.fire,h.empty.fire=function(){h.unqueued||i()}),h.unqueued++,m.always(function(){m.always(function(){h.unqueued--,n.queue(a,"fx").length||h.empty.fire()})})),1===a.nodeType&&("height"in b||"width"in b)&&(c.overflow=[p.overflow,p.overflowX,p.overflowY],j=n.css(a,"display"),k=Gb(a.nodeName),"none"===j&&(j=k),"inline"===j&&"none"===n.css(a,"float")&&(l.inlineBlockNeedsLayout&&"inline"!==k?p.zoom=1:p.display="inline-block")),c.overflow&&(p.overflow="hidden",l.shrinkWrapBlocks()||m.always(function(){p.overflow=c.overflow[0],p.overflowX=c.overflow[1],p.overflowY=c.overflow[2]}));for(d in b)if(e=b[d],bc.exec(e)){if(delete b[d],f=f||"toggle"===e,e===(q?"hide":"show")){if("show"!==e||!r||void 0===r[d])continue;q=!0}o[d]=r&&r[d]||n.style(a,d)}if(!n.isEmptyObject(o)){r?"hidden"in r&&(q=r.hidden):r=n._data(a,"fxshow",{}),f&&(r.hidden=!q),q?n(a).show():m.done(function(){n(a).hide()}),m.done(function(){var b;n._removeData(a,"fxshow");for(b in o)n.style(a,b,o[b])});for(d in o)g=ic(q?r[d]:0,d,m),d in r||(r[d]=g.start,q&&(g.end=g.start,g.start="width"===d||"height"===d?1:0))}}function kc(a,b){var c,d,e,f,g;for(c in a)if(d=n.camelCase(c),e=b[d],f=a[c],n.isArray(f)&&(e=f[1],f=a[c]=f[0]),c!==d&&(a[d]=f,delete a[c]),g=n.cssHooks[d],g&&"expand"in g){f=g.expand(f),delete a[d];for(c in f)c in a||(a[c]=f[c],b[c]=e)}else b[d]=e}function lc(a,b,c){var d,e,f=0,g=ec.length,h=n.Deferred().always(function(){delete i.elem}),i=function(){if(e)return!1;for(var b=_b||gc(),c=Math.max(0,j.startTime+j.duration-b),d=c/j.duration||0,f=1-d,g=0,i=j.tweens.length;i>g;g++)j.tweens[g].run(f);return h.notifyWith(a,[j,f,c]),1>f&&i?c:(h.resolveWith(a,[j]),!1)},j=h.promise({elem:a,props:n.extend({},b),opts:n.extend(!0,{specialEasing:{}},c),originalProperties:b,originalOptions:c,startTime:_b||gc(),duration:c.duration,tweens:[],createTween:function(b,c){var d=n.Tween(a,j.opts,b,c,j.opts.specialEasing[b]||j.opts.easing);return j.tweens.push(d),d},stop:function(b){var c=0,d=b?j.tweens.length:0;if(e)return this;for(e=!0;d>c;c++)j.tweens[c].run(1);return b?h.resolveWith(a,[j,b]):h.rejectWith(a,[j,b]),this}}),k=j.props;for(kc(k,j.opts.specialEasing);g>f;f++)if(d=ec[f].call(j,a,k,j.opts))return d;return n.map(k,ic,j),n.isFunction(j.opts.start)&&j.opts.start.call(a,j),n.fx.timer(n.extend(i,{elem:a,anim:j,queue:j.opts.queue})),j.progress(j.opts.progress).done(j.opts.done,j.opts.complete).fail(j.opts.fail).always(j.opts.always)}n.Animation=n.extend(lc,{tweener:function(a,b){n.isFunction(a)?(b=a,a=["*"]):a=a.split(" ");for(var c,d=0,e=a.length;e>d;d++)c=a[d],fc[c]=fc[c]||[],fc[c].unshift(b)},prefilter:function(a,b){b?ec.unshift(a):ec.push(a)}}),n.speed=function(a,b,c){var d=a&&"object"==typeof a?n.extend({},a):{complete:c||!c&&b||n.isFunction(a)&&a,duration:a,easing:c&&b||b&&!n.isFunction(b)&&b};return d.duration=n.fx.off?0:"number"==typeof d.duration?d.duration:d.duration in n.fx.speeds?n.fx.speeds[d.duration]:n.fx.speeds._default,(null==d.queue||d.queue===!0)&&(d.queue="fx"),d.old=d.complete,d.complete=function(){n.isFunction(d.old)&&d.old.call(this),d.queue&&n.dequeue(this,d.queue)},d},n.fn.extend({fadeTo:function(a,b,c,d){return this.filter(V).css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){var e=n.isEmptyObject(a),f=n.speed(b,c,d),g=function(){var b=lc(this,n.extend({},a),f);(e||n._data(this,"finish"))&&b.stop(!0)};return g.finish=g,e||f.queue===!1?this.each(g):this.queue(f.queue,g)},stop:function(a,b,c){var d=function(a){var b=a.stop;delete a.stop,b(c)};return"string"!=typeof a&&(c=b,b=a,a=void 0),b&&a!==!1&&this.queue(a||"fx",[]),this.each(function(){var b=!0,e=null!=a&&a+"queueHooks",f=n.timers,g=n._data(this);if(e)g[e]&&g[e].stop&&d(g[e]);else for(e in g)g[e]&&g[e].stop&&dc.test(e)&&d(g[e]);for(e=f.length;e--;)f[e].elem!==this||null!=a&&f[e].queue!==a||(f[e].anim.stop(c),b=!1,f.splice(e,1));(b||!c)&&n.dequeue(this,a)})},finish:function(a){return a!==!1&&(a=a||"fx"),this.each(function(){var b,c=n._data(this),d=c[a+"queue"],e=c[a+"queueHooks"],f=n.timers,g=d?d.length:0;for(c.finish=!0,n.queue(this,a,[]),e&&e.stop&&e.stop.call(this,!0),b=f.length;b--;)f[b].elem===this&&f[b].queue===a&&(f[b].anim.stop(!0),f.splice(b,1));for(b=0;g>b;b++)d[b]&&d[b].finish&&d[b].finish.call(this);delete c.finish})}}),n.each(["toggle","show","hide"],function(a,b){var c=n.fn[b];n.fn[b]=function(a,d,e){return null==a||"boolean"==typeof a?c.apply(this,arguments):this.animate(hc(b,!0),a,d,e)}}),n.each({slideDown:hc("show"),slideUp:hc("hide"),slideToggle:hc("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){n.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),n.timers=[],n.fx.tick=function(){var a,b=n.timers,c=0;for(_b=n.now();c<b.length;c++)a=b[c],a()||b[c]!==a||b.splice(c--,1);b.length||n.fx.stop(),_b=void 0},n.fx.timer=function(a){n.timers.push(a),a()?n.fx.start():n.timers.pop()},n.fx.interval=13,n.fx.start=function(){ac||(ac=setInterval(n.fx.tick,n.fx.interval))},n.fx.stop=function(){clearInterval(ac),ac=null},n.fx.speeds={slow:600,fast:200,_default:400},n.fn.delay=function(a,b){return a=n.fx?n.fx.speeds[a]||a:a,b=b||"fx",this.queue(b,function(b,c){var d=setTimeout(b,a);c.stop=function(){clearTimeout(d)}})},function(){var a,b,c,d,e=z.createElement("div");e.setAttribute("className","t"),e.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",a=e.getElementsByTagName("a")[0],c=z.createElement("select"),d=c.appendChild(z.createElement("option")),b=e.getElementsByTagName("input")[0],a.style.cssText="top:1px",l.getSetAttribute="t"!==e.className,l.style=/top/.test(a.getAttribute("style")),l.hrefNormalized="/a"===a.getAttribute("href"),l.checkOn=!!b.value,l.optSelected=d.selected,l.enctype=!!z.createElement("form").enctype,c.disabled=!0,l.optDisabled=!d.disabled,b=z.createElement("input"),b.setAttribute("value",""),l.input=""===b.getAttribute("value"),b.value="t",b.setAttribute("type","radio"),l.radioValue="t"===b.value,a=b=c=d=e=null}();var mc=/\r/g;n.fn.extend({val:function(a){var b,c,d,e=this[0];{if(arguments.length)return d=n.isFunction(a),this.each(function(c){var e;1===this.nodeType&&(e=d?a.call(this,c,n(this).val()):a,null==e?e="":"number"==typeof e?e+="":n.isArray(e)&&(e=n.map(e,function(a){return null==a?"":a+""})),b=n.valHooks[this.type]||n.valHooks[this.nodeName.toLowerCase()],b&&"set"in b&&void 0!==b.set(this,e,"value")||(this.value=e))});if(e)return b=n.valHooks[e.type]||n.valHooks[e.nodeName.toLowerCase()],b&&"get"in b&&void 0!==(c=b.get(e,"value"))?c:(c=e.value,"string"==typeof c?c.replace(mc,""):null==c?"":c)}}}),n.extend({valHooks:{option:{get:function(a){var b=n.find.attr(a,"value");return null!=b?b:n.text(a)}},select:{get:function(a){for(var b,c,d=a.options,e=a.selectedIndex,f="select-one"===a.type||0>e,g=f?null:[],h=f?e+1:d.length,i=0>e?h:f?e:0;h>i;i++)if(c=d[i],!(!c.selected&&i!==e||(l.optDisabled?c.disabled:null!==c.getAttribute("disabled"))||c.parentNode.disabled&&n.nodeName(c.parentNode,"optgroup"))){if(b=n(c).val(),f)return b;g.push(b)}return g},set:function(a,b){var c,d,e=a.options,f=n.makeArray(b),g=e.length;while(g--)if(d=e[g],n.inArray(n.valHooks.option.get(d),f)>=0)try{d.selected=c=!0}catch(h){d.scrollHeight}else d.selected=!1;return c||(a.selectedIndex=-1),e}}}}),n.each(["radio","checkbox"],function(){n.valHooks[this]={set:function(a,b){return n.isArray(b)?a.checked=n.inArray(n(a).val(),b)>=0:void 0}},l.checkOn||(n.valHooks[this].get=function(a){return null===a.getAttribute("value")?"on":a.value})});var nc,oc,pc=n.expr.attrHandle,qc=/^(?:checked|selected)$/i,rc=l.getSetAttribute,sc=l.input;n.fn.extend({attr:function(a,b){return W(this,n.attr,a,b,arguments.length>1)},removeAttr:function(a){return this.each(function(){n.removeAttr(this,a)})}}),n.extend({attr:function(a,b,c){var d,e,f=a.nodeType;if(a&&3!==f&&8!==f&&2!==f)return typeof a.getAttribute===L?n.prop(a,b,c):(1===f&&n.isXMLDoc(a)||(b=b.toLowerCase(),d=n.attrHooks[b]||(n.expr.match.bool.test(b)?oc:nc)),void 0===c?d&&"get"in d&&null!==(e=d.get(a,b))?e:(e=n.find.attr(a,b),null==e?void 0:e):null!==c?d&&"set"in d&&void 0!==(e=d.set(a,c,b))?e:(a.setAttribute(b,c+""),c):void n.removeAttr(a,b))},removeAttr:function(a,b){var c,d,e=0,f=b&&b.match(F);if(f&&1===a.nodeType)while(c=f[e++])d=n.propFix[c]||c,n.expr.match.bool.test(c)?sc&&rc||!qc.test(c)?a[d]=!1:a[n.camelCase("default-"+c)]=a[d]=!1:n.attr(a,c,""),a.removeAttribute(rc?c:d)},attrHooks:{type:{set:function(a,b){if(!l.radioValue&&"radio"===b&&n.nodeName(a,"input")){var c=a.value;return a.setAttribute("type",b),c&&(a.value=c),b}}}}}),oc={set:function(a,b,c){return b===!1?n.removeAttr(a,c):sc&&rc||!qc.test(c)?a.setAttribute(!rc&&n.propFix[c]||c,c):a[n.camelCase("default-"+c)]=a[c]=!0,c}},n.each(n.expr.match.bool.source.match(/\w+/g),function(a,b){var c=pc[b]||n.find.attr;pc[b]=sc&&rc||!qc.test(b)?function(a,b,d){var e,f;return d||(f=pc[b],pc[b]=e,e=null!=c(a,b,d)?b.toLowerCase():null,pc[b]=f),e}:function(a,b,c){return c?void 0:a[n.camelCase("default-"+b)]?b.toLowerCase():null}}),sc&&rc||(n.attrHooks.value={set:function(a,b,c){return n.nodeName(a,"input")?void(a.defaultValue=b):nc&&nc.set(a,b,c)}}),rc||(nc={set:function(a,b,c){var d=a.getAttributeNode(c);return d||a.setAttributeNode(d=a.ownerDocument.createAttribute(c)),d.value=b+="","value"===c||b===a.getAttribute(c)?b:void 0}},pc.id=pc.name=pc.coords=function(a,b,c){var d;return c?void 0:(d=a.getAttributeNode(b))&&""!==d.value?d.value:null},n.valHooks.button={get:function(a,b){var c=a.getAttributeNode(b);return c&&c.specified?c.value:void 0},set:nc.set},n.attrHooks.contenteditable={set:function(a,b,c){nc.set(a,""===b?!1:b,c)}},n.each(["width","height"],function(a,b){n.attrHooks[b]={set:function(a,c){return""===c?(a.setAttribute(b,"auto"),c):void 0}}})),l.style||(n.attrHooks.style={get:function(a){return a.style.cssText||void 0},set:function(a,b){return a.style.cssText=b+""}});var tc=/^(?:input|select|textarea|button|object)$/i,uc=/^(?:a|area)$/i;n.fn.extend({prop:function(a,b){return W(this,n.prop,a,b,arguments.length>1)},removeProp:function(a){return a=n.propFix[a]||a,this.each(function(){try{this[a]=void 0,delete this[a]}catch(b){}})}}),n.extend({propFix:{"for":"htmlFor","class":"className"},prop:function(a,b,c){var d,e,f,g=a.nodeType;if(a&&3!==g&&8!==g&&2!==g)return f=1!==g||!n.isXMLDoc(a),f&&(b=n.propFix[b]||b,e=n.propHooks[b]),void 0!==c?e&&"set"in e&&void 0!==(d=e.set(a,c,b))?d:a[b]=c:e&&"get"in e&&null!==(d=e.get(a,b))?d:a[b]},propHooks:{tabIndex:{get:function(a){var b=n.find.attr(a,"tabindex");return b?parseInt(b,10):tc.test(a.nodeName)||uc.test(a.nodeName)&&a.href?0:-1}}}}),l.hrefNormalized||n.each(["href","src"],function(a,b){n.propHooks[b]={get:function(a){return a.getAttribute(b,4)}}}),l.optSelected||(n.propHooks.selected={get:function(a){var b=a.parentNode;return b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex),null}}),n.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){n.propFix[this.toLowerCase()]=this}),l.enctype||(n.propFix.enctype="encoding");var vc=/[\t\r\n\f]/g;n.fn.extend({addClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j="string"==typeof a&&a;if(n.isFunction(a))return this.each(function(b){n(this).addClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(F)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(vc," "):" ")){f=0;while(e=b[f++])d.indexOf(" "+e+" ")<0&&(d+=e+" ");g=n.trim(d),c.className!==g&&(c.className=g)}return this},removeClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j=0===arguments.length||"string"==typeof a&&a;if(n.isFunction(a))return this.each(function(b){n(this).removeClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(F)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(vc," "):"")){f=0;while(e=b[f++])while(d.indexOf(" "+e+" ")>=0)d=d.replace(" "+e+" "," ");g=a?n.trim(d):"",c.className!==g&&(c.className=g)}return this},toggleClass:function(a,b){var c=typeof a;return"boolean"==typeof b&&"string"===c?b?this.addClass(a):this.removeClass(a):this.each(n.isFunction(a)?function(c){n(this).toggleClass(a.call(this,c,this.className,b),b)}:function(){if("string"===c){var b,d=0,e=n(this),f=a.match(F)||[];while(b=f[d++])e.hasClass(b)?e.removeClass(b):e.addClass(b)}else(c===L||"boolean"===c)&&(this.className&&n._data(this,"__className__",this.className),this.className=this.className||a===!1?"":n._data(this,"__className__")||"")})},hasClass:function(a){for(var b=" "+a+" ",c=0,d=this.length;d>c;c++)if(1===this[c].nodeType&&(" "+this[c].className+" ").replace(vc," ").indexOf(b)>=0)return!0;return!1}}),n.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){n.fn[b]=function(a,c){return arguments.length>0?this.on(b,null,a,c):this.trigger(b)}}),n.fn.extend({hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)},bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return 1===arguments.length?this.off(a,"**"):this.off(b,a||"**",c)}});var wc=n.now(),xc=/\?/,yc=/(,)|(\[|{)|(}|])|"(?:[^"\\\r\n]|\\["\\\/bfnrt]|\\u[\da-fA-F]{4})*"\s*:?|true|false|null|-?(?!0\d)\d+(?:\.\d+|)(?:[eE][+-]?\d+|)/g;n.parseJSON=function(b){if(a.JSON&&a.JSON.parse)return a.JSON.parse(b+"");var c,d=null,e=n.trim(b+"");return e&&!n.trim(e.replace(yc,function(a,b,e,f){return c&&b&&(d=0),0===d?a:(c=e||b,d+=!f-!e,"")}))?Function("return "+e)():n.error("Invalid JSON: "+b)},n.parseXML=function(b){var c,d;if(!b||"string"!=typeof b)return null;try{a.DOMParser?(d=new DOMParser,c=d.parseFromString(b,"text/xml")):(c=new ActiveXObject("Microsoft.XMLDOM"),c.async="false",c.loadXML(b))}catch(e){c=void 0}return c&&c.documentElement&&!c.getElementsByTagName("parsererror").length||n.error("Invalid XML: "+b),c};var zc,Ac,Bc=/#.*$/,Cc=/([?&])_=[^&]*/,Dc=/^(.*?):[ \t]*([^\r\n]*)\r?$/gm,Ec=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Fc=/^(?:GET|HEAD)$/,Gc=/^\/\//,Hc=/^([\w.+-]+:)(?:\/\/(?:[^\/?#]*@|)([^\/?#:]*)(?::(\d+)|)|)/,Ic={},Jc={},Kc="*/".concat("*");try{Ac=location.href}catch(Lc){Ac=z.createElement("a"),Ac.href="",Ac=Ac.href}zc=Hc.exec(Ac.toLowerCase())||[];function Mc(a){return function(b,c){"string"!=typeof b&&(c=b,b="*");var d,e=0,f=b.toLowerCase().match(F)||[];if(n.isFunction(c))while(d=f[e++])"+"===d.charAt(0)?(d=d.slice(1)||"*",(a[d]=a[d]||[]).unshift(c)):(a[d]=a[d]||[]).push(c)}}function Nc(a,b,c,d){var e={},f=a===Jc;function g(h){var i;return e[h]=!0,n.each(a[h]||[],function(a,h){var j=h(b,c,d);return"string"!=typeof j||f||e[j]?f?!(i=j):void 0:(b.dataTypes.unshift(j),g(j),!1)}),i}return g(b.dataTypes[0])||!e["*"]&&g("*")}function Oc(a,b){var c,d,e=n.ajaxSettings.flatOptions||{};for(d in b)void 0!==b[d]&&((e[d]?a:c||(c={}))[d]=b[d]);return c&&n.extend(!0,a,c),a}function Pc(a,b,c){var d,e,f,g,h=a.contents,i=a.dataTypes;while("*"===i[0])i.shift(),void 0===e&&(e=a.mimeType||b.getResponseHeader("Content-Type"));if(e)for(g in h)if(h[g]&&h[g].test(e)){i.unshift(g);break}if(i[0]in c)f=i[0];else{for(g in c){if(!i[0]||a.converters[g+" "+i[0]]){f=g;break}d||(d=g)}f=f||d}return f?(f!==i[0]&&i.unshift(f),c[f]):void 0}function Qc(a,b,c,d){var e,f,g,h,i,j={},k=a.dataTypes.slice();if(k[1])for(g in a.converters)j[g.toLowerCase()]=a.converters[g];f=k.shift();while(f)if(a.responseFields[f]&&(c[a.responseFields[f]]=b),!i&&d&&a.dataFilter&&(b=a.dataFilter(b,a.dataType)),i=f,f=k.shift())if("*"===f)f=i;else if("*"!==i&&i!==f){if(g=j[i+" "+f]||j["* "+f],!g)for(e in j)if(h=e.split(" "),h[1]===f&&(g=j[i+" "+h[0]]||j["* "+h[0]])){g===!0?g=j[e]:j[e]!==!0&&(f=h[0],k.unshift(h[1]));break}if(g!==!0)if(g&&a["throws"])b=g(b);else try{b=g(b)}catch(l){return{state:"parsererror",error:g?l:"No conversion from "+i+" to "+f}}}return{state:"success",data:b}}n.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:Ac,type:"GET",isLocal:Ec.test(zc[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":Kc,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":n.parseJSON,"text xml":n.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(a,b){return b?Oc(Oc(a,n.ajaxSettings),b):Oc(n.ajaxSettings,a)},ajaxPrefilter:Mc(Ic),ajaxTransport:Mc(Jc),ajax:function(a,b){"object"==typeof a&&(b=a,a=void 0),b=b||{};var c,d,e,f,g,h,i,j,k=n.ajaxSetup({},b),l=k.context||k,m=k.context&&(l.nodeType||l.jquery)?n(l):n.event,o=n.Deferred(),p=n.Callbacks("once memory"),q=k.statusCode||{},r={},s={},t=0,u="canceled",v={readyState:0,getResponseHeader:function(a){var b;if(2===t){if(!j){j={};while(b=Dc.exec(f))j[b[1].toLowerCase()]=b[2]}b=j[a.toLowerCase()]}return null==b?null:b},getAllResponseHeaders:function(){return 2===t?f:null},setRequestHeader:function(a,b){var c=a.toLowerCase();return t||(a=s[c]=s[c]||a,r[a]=b),this},overrideMimeType:function(a){return t||(k.mimeType=a),this},statusCode:function(a){var b;if(a)if(2>t)for(b in a)q[b]=[q[b],a[b]];else v.always(a[v.status]);return this},abort:function(a){var b=a||u;return i&&i.abort(b),x(0,b),this}};if(o.promise(v).complete=p.add,v.success=v.done,v.error=v.fail,k.url=((a||k.url||Ac)+"").replace(Bc,"").replace(Gc,zc[1]+"//"),k.type=b.method||b.type||k.method||k.type,k.dataTypes=n.trim(k.dataType||"*").toLowerCase().match(F)||[""],null==k.crossDomain&&(c=Hc.exec(k.url.toLowerCase()),k.crossDomain=!(!c||c[1]===zc[1]&&c[2]===zc[2]&&(c[3]||("http:"===c[1]?"80":"443"))===(zc[3]||("http:"===zc[1]?"80":"443")))),k.data&&k.processData&&"string"!=typeof k.data&&(k.data=n.param(k.data,k.traditional)),Nc(Ic,k,b,v),2===t)return v;h=k.global,h&&0===n.active++&&n.event.trigger("ajaxStart"),k.type=k.type.toUpperCase(),k.hasContent=!Fc.test(k.type),e=k.url,k.hasContent||(k.data&&(e=k.url+=(xc.test(e)?"&":"?")+k.data,delete k.data),k.cache===!1&&(k.url=Cc.test(e)?e.replace(Cc,"$1_="+wc++):e+(xc.test(e)?"&":"?")+"_="+wc++)),k.ifModified&&(n.lastModified[e]&&v.setRequestHeader("If-Modified-Since",n.lastModified[e]),n.etag[e]&&v.setRequestHeader("If-None-Match",n.etag[e])),(k.data&&k.hasContent&&k.contentType!==!1||b.contentType)&&v.setRequestHeader("Content-Type",k.contentType),v.setRequestHeader("Accept",k.dataTypes[0]&&k.accepts[k.dataTypes[0]]?k.accepts[k.dataTypes[0]]+("*"!==k.dataTypes[0]?", "+Kc+"; q=0.01":""):k.accepts["*"]);for(d in k.headers)v.setRequestHeader(d,k.headers[d]);if(k.beforeSend&&(k.beforeSend.call(l,v,k)===!1||2===t))return v.abort();u="abort";for(d in{success:1,error:1,complete:1})v[d](k[d]);if(i=Nc(Jc,k,b,v)){v.readyState=1,h&&m.trigger("ajaxSend",[v,k]),k.async&&k.timeout>0&&(g=setTimeout(function(){v.abort("timeout")},k.timeout));try{t=1,i.send(r,x)}catch(w){if(!(2>t))throw w;x(-1,w)}}else x(-1,"No Transport");function x(a,b,c,d){var j,r,s,u,w,x=b;2!==t&&(t=2,g&&clearTimeout(g),i=void 0,f=d||"",v.readyState=a>0?4:0,j=a>=200&&300>a||304===a,c&&(u=Pc(k,v,c)),u=Qc(k,u,v,j),j?(k.ifModified&&(w=v.getResponseHeader("Last-Modified"),w&&(n.lastModified[e]=w),w=v.getResponseHeader("etag"),w&&(n.etag[e]=w)),204===a||"HEAD"===k.type?x="nocontent":304===a?x="notmodified":(x=u.state,r=u.data,s=u.error,j=!s)):(s=x,(a||!x)&&(x="error",0>a&&(a=0))),v.status=a,v.statusText=(b||x)+"",j?o.resolveWith(l,[r,x,v]):o.rejectWith(l,[v,x,s]),v.statusCode(q),q=void 0,h&&m.trigger(j?"ajaxSuccess":"ajaxError",[v,k,j?r:s]),p.fireWith(l,[v,x]),h&&(m.trigger("ajaxComplete",[v,k]),--n.active||n.event.trigger("ajaxStop")))}return v},getJSON:function(a,b,c){return n.get(a,b,c,"json")},getScript:function(a,b){return n.get(a,void 0,b,"script")}}),n.each(["get","post"],function(a,b){n[b]=function(a,c,d,e){return n.isFunction(c)&&(e=e||d,d=c,c=void 0),n.ajax({url:a,type:b,dataType:e,data:c,success:d})}}),n.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(a,b){n.fn[b]=function(a){return this.on(b,a)}}),n._evalUrl=function(a){return n.ajax({url:a,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})},n.fn.extend({wrapAll:function(a){if(n.isFunction(a))return this.each(function(b){n(this).wrapAll(a.call(this,b))});if(this[0]){var b=n(a,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstChild&&1===a.firstChild.nodeType)a=a.firstChild;return a}).append(this)}return this},wrapInner:function(a){return this.each(n.isFunction(a)?function(b){n(this).wrapInner(a.call(this,b))}:function(){var b=n(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=n.isFunction(a);return this.each(function(c){n(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){n.nodeName(this,"body")||n(this).replaceWith(this.childNodes)}).end()}}),n.expr.filters.hidden=function(a){return a.offsetWidth<=0&&a.offsetHeight<=0||!l.reliableHiddenOffsets()&&"none"===(a.style&&a.style.display||n.css(a,"display"))},n.expr.filters.visible=function(a){return!n.expr.filters.hidden(a)};var Rc=/%20/g,Sc=/\[\]$/,Tc=/\r?\n/g,Uc=/^(?:submit|button|image|reset|file)$/i,Vc=/^(?:input|select|textarea|keygen)/i;function Wc(a,b,c,d){var e;if(n.isArray(b))n.each(b,function(b,e){c||Sc.test(a)?d(a,e):Wc(a+"["+("object"==typeof e?b:"")+"]",e,c,d)});else if(c||"object"!==n.type(b))d(a,b);else for(e in b)Wc(a+"["+e+"]",b[e],c,d)}n.param=function(a,b){var c,d=[],e=function(a,b){b=n.isFunction(b)?b():null==b?"":b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};if(void 0===b&&(b=n.ajaxSettings&&n.ajaxSettings.traditional),n.isArray(a)||a.jquery&&!n.isPlainObject(a))n.each(a,function(){e(this.name,this.value)});else for(c in a)Wc(c,a[c],b,e);return d.join("&").replace(Rc,"+")},n.fn.extend({serialize:function(){return n.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var a=n.prop(this,"elements");return a?n.makeArray(a):this}).filter(function(){var a=this.type;return this.name&&!n(this).is(":disabled")&&Vc.test(this.nodeName)&&!Uc.test(a)&&(this.checked||!X.test(a))}).map(function(a,b){var c=n(this).val();return null==c?null:n.isArray(c)?n.map(c,function(a){return{name:b.name,value:a.replace(Tc,"\r\n")}}):{name:b.name,value:c.replace(Tc,"\r\n")}}).get()}}),n.ajaxSettings.xhr=void 0!==a.ActiveXObject?function(){return!this.isLocal&&/^(get|post|head|put|delete|options)$/i.test(this.type)&&$c()||_c()}:$c;var Xc=0,Yc={},Zc=n.ajaxSettings.xhr();a.ActiveXObject&&n(a).on("unload",function(){for(var a in Yc)Yc[a](void 0,!0)}),l.cors=!!Zc&&"withCredentials"in Zc,Zc=l.ajax=!!Zc,Zc&&n.ajaxTransport(function(a){if(!a.crossDomain||l.cors){var b;return{send:function(c,d){var e,f=a.xhr(),g=++Xc;if(f.open(a.type,a.url,a.async,a.username,a.password),a.xhrFields)for(e in a.xhrFields)f[e]=a.xhrFields[e];a.mimeType&&f.overrideMimeType&&f.overrideMimeType(a.mimeType),a.crossDomain||c["X-Requested-With"]||(c["X-Requested-With"]="XMLHttpRequest");for(e in c)void 0!==c[e]&&f.setRequestHeader(e,c[e]+"");f.send(a.hasContent&&a.data||null),b=function(c,e){var h,i,j;if(b&&(e||4===f.readyState))if(delete Yc[g],b=void 0,f.onreadystatechange=n.noop,e)4!==f.readyState&&f.abort();else{j={},h=f.status,"string"==typeof f.responseText&&(j.text=f.responseText);try{i=f.statusText}catch(k){i=""}h||!a.isLocal||a.crossDomain?1223===h&&(h=204):h=j.text?200:404}j&&d(h,i,j,f.getAllResponseHeaders())},a.async?4===f.readyState?setTimeout(b):f.onreadystatechange=Yc[g]=b:b()},abort:function(){b&&b(void 0,!0)}}}});function $c(){try{return new a.XMLHttpRequest}catch(b){}}function _c(){try{return new a.ActiveXObject("Microsoft.XMLHTTP")}catch(b){}}n.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(a){return n.globalEval(a),a}}}),n.ajaxPrefilter("script",function(a){void 0===a.cache&&(a.cache=!1),a.crossDomain&&(a.type="GET",a.global=!1)}),n.ajaxTransport("script",function(a){if(a.crossDomain){var b,c=z.head||n("head")[0]||z.documentElement;return{send:function(d,e){b=z.createElement("script"),b.async=!0,a.scriptCharset&&(b.charset=a.scriptCharset),b.src=a.url,b.onload=b.onreadystatechange=function(a,c){(c||!b.readyState||/loaded|complete/.test(b.readyState))&&(b.onload=b.onreadystatechange=null,b.parentNode&&b.parentNode.removeChild(b),b=null,c||e(200,"success"))},c.insertBefore(b,c.firstChild)},abort:function(){b&&b.onload(void 0,!0)}}}});var ad=[],bd=/(=)\?(?=&|$)|\?\?/;n.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var a=ad.pop()||n.expando+"_"+wc++;return this[a]=!0,a}}),n.ajaxPrefilter("json jsonp",function(b,c,d){var e,f,g,h=b.jsonp!==!1&&(bd.test(b.url)?"url":"string"==typeof b.data&&!(b.contentType||"").indexOf("application/x-www-form-urlencoded")&&bd.test(b.data)&&"data");return h||"jsonp"===b.dataTypes[0]?(e=b.jsonpCallback=n.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,h?b[h]=b[h].replace(bd,"$1"+e):b.jsonp!==!1&&(b.url+=(xc.test(b.url)?"&":"?")+b.jsonp+"="+e),b.converters["script json"]=function(){return g||n.error(e+" was not called"),g[0]},b.dataTypes[0]="json",f=a[e],a[e]=function(){g=arguments},d.always(function(){a[e]=f,b[e]&&(b.jsonpCallback=c.jsonpCallback,ad.push(e)),g&&n.isFunction(f)&&f(g[0]),g=f=void 0}),"script"):void 0}),n.parseHTML=function(a,b,c){if(!a||"string"!=typeof a)return null;"boolean"==typeof b&&(c=b,b=!1),b=b||z;var d=v.exec(a),e=!c&&[];return d?[b.createElement(d[1])]:(d=n.buildFragment([a],b,e),e&&e.length&&n(e).remove(),n.merge([],d.childNodes))};var cd=n.fn.load;n.fn.load=function(a,b,c){if("string"!=typeof a&&cd)return cd.apply(this,arguments);var d,e,f,g=this,h=a.indexOf(" ");return h>=0&&(d=a.slice(h,a.length),a=a.slice(0,h)),n.isFunction(b)?(c=b,b=void 0):b&&"object"==typeof b&&(f="POST"),g.length>0&&n.ajax({url:a,type:f,dataType:"html",data:b}).done(function(a){e=arguments,g.html(d?n("<div>").append(n.parseHTML(a)).find(d):a)}).complete(c&&function(a,b){g.each(c,e||[a.responseText,b,a])}),this},n.expr.filters.animated=function(a){return n.grep(n.timers,function(b){return a===b.elem}).length};var dd=a.document.documentElement;function ed(a){return n.isWindow(a)?a:9===a.nodeType?a.defaultView||a.parentWindow:!1}n.offset={setOffset:function(a,b,c){var d,e,f,g,h,i,j,k=n.css(a,"position"),l=n(a),m={};"static"===k&&(a.style.position="relative"),h=l.offset(),f=n.css(a,"top"),i=n.css(a,"left"),j=("absolute"===k||"fixed"===k)&&n.inArray("auto",[f,i])>-1,j?(d=l.position(),g=d.top,e=d.left):(g=parseFloat(f)||0,e=parseFloat(i)||0),n.isFunction(b)&&(b=b.call(a,c,h)),null!=b.top&&(m.top=b.top-h.top+g),null!=b.left&&(m.left=b.left-h.left+e),"using"in b?b.using.call(a,m):l.css(m)}},n.fn.extend({offset:function(a){if(arguments.length)return void 0===a?this:this.each(function(b){n.offset.setOffset(this,a,b)});var b,c,d={top:0,left:0},e=this[0],f=e&&e.ownerDocument;if(f)return b=f.documentElement,n.contains(b,e)?(typeof e.getBoundingClientRect!==L&&(d=e.getBoundingClientRect()),c=ed(f),{top:d.top+(c.pageYOffset||b.scrollTop)-(b.clientTop||0),left:d.left+(c.pageXOffset||b.scrollLeft)-(b.clientLeft||0)}):d},position:function(){if(this[0]){var a,b,c={top:0,left:0},d=this[0];return"fixed"===n.css(d,"position")?b=d.getBoundingClientRect():(a=this.offsetParent(),b=this.offset(),n.nodeName(a[0],"html")||(c=a.offset()),c.top+=n.css(a[0],"borderTopWidth",!0),c.left+=n.css(a[0],"borderLeftWidth",!0)),{top:b.top-c.top-n.css(d,"marginTop",!0),left:b.left-c.left-n.css(d,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var a=this.offsetParent||dd;while(a&&!n.nodeName(a,"html")&&"static"===n.css(a,"position"))a=a.offsetParent;return a||dd})}}),n.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(a,b){var c=/Y/.test(b);n.fn[a]=function(d){return W(this,function(a,d,e){var f=ed(a);return void 0===e?f?b in f?f[b]:f.document.documentElement[d]:a[d]:void(f?f.scrollTo(c?n(f).scrollLeft():e,c?e:n(f).scrollTop()):a[d]=e)},a,d,arguments.length,null)}}),n.each(["top","left"],function(a,b){n.cssHooks[b]=Mb(l.pixelPosition,function(a,c){return c?(c=Kb(a,b),Ib.test(c)?n(a).position()[b]+"px":c):void 0})}),n.each({Height:"height",Width:"width"},function(a,b){n.each({padding:"inner"+a,content:b,"":"outer"+a},function(c,d){n.fn[d]=function(d,e){var f=arguments.length&&(c||"boolean"!=typeof d),g=c||(d===!0||e===!0?"margin":"border");return W(this,function(b,c,d){var e;return n.isWindow(b)?b.document.documentElement["client"+a]:9===b.nodeType?(e=b.documentElement,Math.max(b.body["scroll"+a],e["scroll"+a],b.body["offset"+a],e["offset"+a],e["client"+a])):void 0===d?n.css(b,c,g):n.style(b,c,d,g)},b,f?d:void 0,f,null)}})}),n.fn.size=function(){return this.length},n.fn.andSelf=n.fn.addBack,"function"==typeof define&&define.amd&&define("jquery",[],function(){return n});var fd=a.jQuery,gd=a.$;return n.noConflict=function(b){return a.$===n&&(a.$=gd),b&&a.jQuery===n&&(a.jQuery=fd),n},typeof b===L&&(a.jQuery=a.$=n),n});


==> anc/assets/replace.sed <==
s/:=/≔/g
s/type="notation">◯/type="notation">τ/g

s|<span class="id" type="keyword">Proof</span>.\(<br/>\)*|<a class="proof" href="#">Show proof.</a><br/><div class="proof">|g
s|<span class="id" type="keyword">Next</span> <span class="id" type="keyword">Obligation</span>.\(<br/>\)*|<a class="proof" href="#">Show proof.</a><br/><div class="proof">|g
s|\(&nbsp;\)*<span class="id" type="keyword">Qed</span>.\(<br/>\)*|</div>|g
s|\(&nbsp;\)*<span class="id" type="keyword">Defined</span>.\(<br/>\)*|</div>|g
s|type="var">Arguments|type="keyword">Arguments|g

s/type="/data-type="/g
s/data-data/data/g
s|data-type="text|type="text|g


==> anc/assets/toc-footer.html <==
<div class="table-nav-bottom">
	<div>
		Benedikt Ahrens and Régis Spadotti&mdash;
		<a href="http://arxiv.org/abs/1401.1053">Terminal semantics for codata types in intensional Martin-Löf type theory</a>
	</div>
	<div class="toc-nav" >
		<a href="toc.html">Table of contents</a>
	</div>
	<div class="index-nav" >
		<a href="index.html">Index</a>
	</div>
	<div class="sep-nav"> </div>
</div>
</body>
</html>


==> anc/assets/toc-header.html <==
<!DOCTYPE HTML>
<html>
<head>
<meta charset="utf-8"/>
<style>
h2 {
	padding-bottom:2px;
	border-bottom:1px solid #ccc;width:75%;
}
.footer {
	font-size:small;
}
@font-face {
	font-family: 'Symbola';
	font-style: normal;
	font-weight: 400;
	src: local('Symbola'), url('Symbola.woff') format('woff');
	unicode-range: U+255-10FFFF
}
* {
	font-family: 'Helvetica', 'Symbola';
}

.table-nav-top {
	width:100%;
	display:table;
	border-width:2px;
	border-color:#ccc;
	border-top-style:solid;
	border-bottom-style:solid;
	padding-top:5px;
	padding-bottom:5px;
	margin-bottom:10px;
	font-size:small;
}

.table-nav-bottom {
	width:100%;
	display:table;
	border-width:2px;
	border-color:#ccc;
	border-top-style:solid;
	border-bottom-style:solid;
	padding-top:5px;
	padding-bottom:5px;
	margin-top:20px;
	font-size:small;
}

.table-nav-top > div {
	display:table-cell;
}
.table-nav-bottom > div {
	display:table-cell;
}

.sep-nav {
	width:30px;
	text-align:center;
}

.toc-nav {
	width:175px;
	border-width:1px;
	border-color:#ccc;
	border-left-style:solid;
	border-right-style:solid;
	text-align:center;
}

.index-nav {
	width:175px;
	text-align:center;
	border-width:1px;
	border-color:#ccc;
	border-right-style:solid;
}

</style>
<title>Terminal semantics for codata types in intensional Martin-Löf type theory</title></head>
<body>
<div class="table-nav-top">
	<div>
		Benedikt Ahrens and Régis Spadotti&mdash;
		<a href="http://arxiv.org/abs/1401.1053">Terminal semantics for codata types in intensional Martin-Löf type theory</a>
	</div>
	<div class="toc-nav" >
		<a href="toc.html">Table of contents</a>
	</div>
	<div class="index-nav" >
		<a href="index.html">Index</a>
	</div>
	<div class="sep-nav"> </div>
</div>


==> anc/toc.md <==
# Terminal semantics for codata types in intensional Martin-Löf type theory

This table of contents give pointers in the Coq formalisation following the sectioning of the [paper](http://arxiv.org/abs/1401.1053)

## Preliminaries

* [Category definition][Category]
* [Category of Types][Type]
* [Category of Setoids][Setoid]
* [Functor 𝑬𝑸 : Type -> Setoid][EQ]
* [Cartesian strong monoidal functors][SMF]
  * [Functor 𝑬𝑸 is strong monoidal][SM_EQ]

## Codata types in intensional Martin-Löf type theory

* [Streams][STRAx]
* [Cosubstitution for streams][cosubst]
* [Infinite triangular matrices][ITAx]
* [Redecoration for infinite triangular matrices][redec]

## Relative Comonads and their morphisms

* [Relative comonad definition][RC]
* [Functoriality of relative comonads][FRC]
* [Morphism of relative comonads][MRC]
* [Category of relative comonads][CRC]

## Comodules over relative comonads

* [Comodule over a relative comonad definition][CM]
* [Functoriality of comodules][FCM]
* [Morphism of comodules][MCM]
* [Category of comodules][CMC]
* [Tautological comodule][TCM]
* [Pushforward comodule][PCM]
* [Morphism of comonads induces morphism of comodules][ICM]

## Terminality for streams and infinite triangular matrices

* [Relative comonad with cut definition][RCC]
* [Morphism of relative comonads with cut][MRCC]
* [Category of relative comonads with cut][CRCC]
* [Canonical cut operation][CCRCC]
* [Precomposition with product][PRCC]
* [Pushforward commutes with precomposition with product][PCRCC]
* [Category of streams][STR]
* [Terminal object in Stream][STRTerm]
* [Category TriMat of infinite triangular matrices][IT]
* [Terminal object in TriMat][ITTerm]


[Category]: Cat.Theory.Category.html#Category
[Type]: Cat.Category.Types.html#𝑻𝒚𝒑𝒆
[EQ]: Cat.Category.Types_Setoids.html#𝑬𝑸
[Setoid]: Cat.Category.Setoids.html#𝑺𝒆𝒕𝒐𝒊𝒅
[SMF]: Cat.Theory.CartesianStrongMonoidal.html#CartesianStrongMonoidal
[SM_EQ]: Cat.Category.Types_Setoids.html#𝑬𝑸_SM
[RC]: Cat.Theory.RelativeComonad.html#RelativeComonad
[FRC]: Cat.Theory.RelativeComonad.html#Functoriality
[MRC]: Cat.Theory.RelativeComonad.html#Morphism
[CRC]: Cat.Category.RComonad.html#𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅
[CM]: Cat.Theory.Comodule.html#Comodule
[FCM]: Cat.Theory.Comodule.html#Functoriality
[MCM]: Cat.Theory.Comodule.html#Morphism
[CMC]: Cat.Category.RComod.html#𝑹𝑪𝒐𝒎𝒐𝒅
[TCM]: Cat.Theory.PushforwardComodule.html#tautological_comodule
[PCM]: Cat.Theory.PushforwardComodule.html#pushforward_construction
[ICM]: Cat.Theory.PushforwardComodule.html#induced_morphism
[RCC]: Cat.Theory.RelativeComonadWithCut.html#RelativeComonadWithCut
[MRCC]: Cat.Theory.RelativeComonadWithCut.html#Morphism
[CRCC]: Cat.Category.RComonadWithCut.html#𝑹𝑪𝒐𝒎𝒐𝒏𝒂𝒅𝑾𝒊𝒕𝒉𝑪𝒖𝒕
[CCRCC]: Cat.Category.RComonad_RComonadWithCut.html
[PRCC]: Cat.Theory.PrecompositionWithProduct.html#PrecompositionWithProduct
[PCRCC]: Cat.Theory.PushforwardComodule.html#Commutes
[TM]: Cat.Category.TriMat.html#𝑻𝒓𝒊𝑴𝒂𝒕
[CS]: Cat.Category.Coinitiality.html#Coinitiality
[STR]: Cat.Category.Stream.Category.html
[STRAx]: Cat.Category.Stream.Axioms.html
[cosubst]: Cat.Category.Stream.Terminality.html#StreamTerminal.cosubst
[STRTerm]: Cat.Category.Stream.Terminality.html#StreamTerminal.Terminality
[IT]: Cat.Category.TriMat.Category.html
[ITAx]: Cat.Category.TriMat.Axioms.html
[redec]: Cat.Category.TriMat.Terminality.html#TriMatTerminal.redec
[ITTerm]: Cat.Category.TriMat.Terminality.html#TriMatTerminal.Terminality

